Universal murmuration and Hecke augmentation

Prime coefficients of elliptic curves exhibit murmurations, statistical patterns that support the prediction of arithmetic labels. We conjecture that root number weighted averages of unitary normalized coefficients at primes and prime powers sample the same leading profile when placed at the effective position $p^k/X$, where $X$ is the conductor scale. For weight $2$ newforms of squarefree level in the level aspect, we prove this principle for every fixed $k$ under suitable short-window and growth conditions, extending Zubrilina's prime case and the square-case analysis of Kundu and M\"uller. Experiments with elliptic curve isogeny class representatives show that the resulting prime power features improve root number prediction and give a smaller gain in distinguishing ranks $0$ and $1$.

==> code/main_experiments.py <==
"""Main feature-augmentation experiments

Exported from the executable notebook.
"""

try:
    from IPython.display import display
except ImportError:
    display = print

# Notebook code cell 1
RUN_MODE = "formal"                 # full paper configuration
BAD_PRIME_POLICY = "missing"       # use missing; local_factor is optional
RUN_SHUFFLED_FEATURE_CONTROL = True
RUN_PERMUTED_LABEL_CONTROL = True
RUN_QUANTITY_EXPERIMENT = True
RUN_REPEATED_SPLIT_STABILITY = True
QUANTITY_TASKS = ["root_number", "rank_0_vs_1"]
STABILITY_TASKS = ["root_number", "rank_0_vs_1"]
MIN_PRACTICAL_DELTA_BA = 0.005    # prespecified practical threshold of 0.5 percentage points
MURMURATION_WINDOWS = [(7_500, 10_000)]
SEED = 20250810
EXPERIMENT_VERSION = "quantity_murmuration_v1"

MODE_CONFIG = {
    "quick": {
        "curves_per_class": 3_000,
        "max_iter": 180,
        "bootstrap_repetitions": 300,
        "alpha_grid": [1e-4],
        "quantity_random_subset_repetitions": 2,
        "quantity_prefix_shuffle_repetitions": 2,
        "stability_total_splits": 2,
    },
    "formal": {
        "curves_per_class": 20_000,
        "max_iter": 500,
        "bootstrap_repetitions": 1_000,
        "alpha_grid": [3e-5, 1e-4, 3e-4],
        "quantity_random_subset_repetitions": 5,
        "quantity_prefix_shuffle_repetitions": 5,
        "stability_total_splits": 5,
    },
}

if RUN_MODE not in MODE_CONFIG:
    raise ValueError("RUN_MODE must be 'quick' or 'formal'.")
if BAD_PRIME_POLICY not in {"missing", "local_factor"}:
    raise ValueError("BAD_PRIME_POLICY must be 'missing' or 'local_factor'.")

CONFIG = MODE_CONFIG[RUN_MODE]



from pathlib import Path
import os
import gc
import json
import math
import re
import shutil
import time
import warnings

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
from matplotlib.lines import Line2D

from sklearn.impute import SimpleImputer
from sklearn.linear_model import SGDClassifier
from sklearn.metrics import (
    accuracy_score,
    balanced_accuracy_score,
    confusion_matrix,
    f1_score,
    log_loss,
    matthews_corrcoef,
    precision_score,
    roc_auc_score,
)
from sklearn.model_selection import train_test_split
from sklearn.pipeline import Pipeline
from sklearn.preprocessing import StandardScaler

np.random.seed(SEED)
sns.set_theme(style="whitegrid")

BASE_RUNTIME_DIR = Path("/content") if Path("/content").exists() else Path.cwd()
print("RUN_MODE =", RUN_MODE)
print("BAD_PRIME_POLICY =", BAD_PRIME_POLICY)

# Notebook code cell 2
PREFERRED_FILENAME = "ecdata_murmuration_combined_1000primes.parquet"

def find_input_file(filename):
    roots = [
        Path("/content"), Path("/mnt/data"), Path("/kaggle/input"),
        Path.cwd(), Path.cwd() / "datasets",
    ]
    exact = []
    fallback = []
    for root in roots:
        if not root.exists():
            continue
        exact.extend(root.rglob(filename))
        fallback.extend(root.rglob("*1000primes*.parquet"))
    exact = sorted(set(exact), key=lambda p: (len(str(p)), str(p)))
    fallback = sorted(set(fallback), key=lambda p: (len(str(p)), str(p)))
    if exact:
        return exact[0]
    if fallback:
        print("Exact preferred name was absent; using", fallback[0])
        return fallback[0]
    return None

DATA_PATH = (Path(os.environ["MURMURATION_DATA"]) if os.environ.get("MURMURATION_DATA") else find_input_file(PREFERRED_FILENAME))

if DATA_PATH is None:
    try:
        from google.colab import files
    except Exception as exc:
        raise FileNotFoundError(
            f"Could not locate {PREFERRED_FILENAME}; place it in /content/datasets."
        ) from exc
    print("Select one Parquet input.")
    uploaded = files.upload()
    parquet_names = [name for name in uploaded if name.lower().endswith(".parquet")]
    if not parquet_names:
        raise ValueError("The upload contains no Parquet input.")
    exact_names = [
        name for name in parquet_names
        if Path(name).name == PREFERRED_FILENAME
    ]
    if exact_names:
        chosen_name = exact_names[0]
    else:
        chosen_name = max(parquet_names, key=lambda name: len(uploaded[name]))
        if len(parquet_names) > 1:
            print("Multiple Parquet inputs found; using the largest:", chosen_name)
    DATA_PATH = Path(chosen_name)

print("Loading", DATA_PATH)
OUTPUT_DIR = BASE_RUNTIME_DIR / f"hecke_quantity_murmuration_{RUN_MODE}_{BAD_PRIME_POLICY}"
OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
data = pd.read_parquet(DATA_PATH)
print(f"Loaded {len(data):,} rows and {len(data.columns):,} columns.")
print("Output folder =", OUTPUT_DIR)
display(data.head())

# Notebook code cell 3
rename_candidates = {
    "N": "conductor",
    "level": "conductor",
    "rank": "analytic_rank",
    "rootno": "root_number",
    "sign": "root_number",
}
for old, new in rename_candidates.items():
    if new not in data.columns and old in data.columns:
        data = data.rename(columns={old: new})

required = ["conductor", "analytic_rank", "root_number"]
missing_required = [column for column in required if column not in data.columns]
if missing_required:
    raise ValueError(f"Missing required columns: {missing_required}")

data["conductor"] = pd.to_numeric(data["conductor"], errors="raise").astype(np.int64)
data["analytic_rank"] = pd.to_numeric(data["analytic_rank"], errors="raise").astype(int)
data["root_number"] = pd.to_numeric(data["root_number"], errors="raise").astype(int)

coefficient_map = {}
for column in data.columns:
    match = re.fullmatch(r"a_(\d+)", str(column))
    if match:
        coefficient_map[int(match.group(1))] = column
if not coefficient_map:
    raise ValueError("No Fourier coefficient columns of the form a_2, a_3, a_5, ... were found.")

maximum_index = max(coefficient_map)
sieve = np.ones(maximum_index + 1, dtype=bool)
sieve[:2] = False
for value in range(2, int(maximum_index ** 0.5) + 1):
    if sieve[value]:
        sieve[value * value:maximum_index + 1:value] = False
expected_primes = np.flatnonzero(sieve).tolist()
missing_primes = [p for p in expected_primes if p not in coefficient_map]
if missing_primes:
    raise ValueError(
        "The a_p columns do not form a consecutive initial prime prefix."
        f"The first missing primes are {missing_primes[:10]}"
    )

feature_primes = expected_primes
feature_columns = [coefficient_map[p] for p in feature_primes]
dataset_max_prime_q = int(feature_primes[-1])
power_primes = {
    2: [p for p in feature_primes if p ** 2 <= dataset_max_prime_q],
    3: [p for p in feature_primes if p ** 3 <= dataset_max_prime_q],
}
if not power_primes[2] or not power_primes[3]:
    raise ValueError(
        f"The largest prime q={dataset_max_prime_q} is too small to construct H2 and H3."
    )

if not data["root_number"].isin([-1, 1]).all():
    bad = sorted(data.loc[~data["root_number"].isin([-1, 1]), "root_number"].unique())
    raise ValueError(f"root_number must equal -1 or +1; found {bad}")
if data[feature_columns].isna().any().any():
    raise ValueError("At least one raw a_p column contains a missing value.")

if "isogeny_class" in data.columns:
    duplicate_count = int(data["isogeny_class"].duplicated().sum())
    if duplicate_count:
        warnings.warn(f"Dropping {duplicate_count} duplicate isogeny classes to prevent leakage.")
        data = data.drop_duplicates("isogeny_class").reset_index(drop=True)

parity_expected = np.where(data["analytic_rank"] % 2 == 0, 1, -1)
parity_mismatches = int(np.count_nonzero(
    data["root_number"].to_numpy() != parity_expected
))

feature_budget = pd.DataFrame([
    {
        "block": "X1",
        "condition": "p <= q",
        "number_of_features": len(feature_primes),
        "largest_base_prime": feature_primes[-1],
        "largest_effective_index": feature_primes[-1],
    },
    {
        "block": "H2",
        "condition": "p^2 <= q",
        "number_of_features": len(power_primes[2]),
        "largest_base_prime": power_primes[2][-1],
        "largest_effective_index": power_primes[2][-1] ** 2,
    },
    {
        "block": "H3",
        "condition": "p^3 <= q",
        "number_of_features": len(power_primes[3]),
        "largest_base_prime": power_primes[3][-1],
        "largest_effective_index": power_primes[3][-1] ** 3,
    },
])
feature_budget.to_csv(OUTPUT_DIR / "feature_budget.csv", index=False)
representation_budget = pd.DataFrame([
    {
        "representation": "X1",
        "raw_coefficient_queries": len(feature_primes),
        "derived_H2_features": 0,
        "derived_H3_features": 0,
        "total_features": len(feature_primes),
    },
    {
        "representation": "X1_H2",
        "raw_coefficient_queries": len(feature_primes),
        "derived_H2_features": len(power_primes[2]),
        "derived_H3_features": 0,
        "total_features": len(feature_primes) + len(power_primes[2]),
    },
    {
        "representation": "X1_H3",
        "raw_coefficient_queries": len(feature_primes),
        "derived_H2_features": 0,
        "derived_H3_features": len(power_primes[3]),
        "total_features": len(feature_primes) + len(power_primes[3]),
    },
    {
        "representation": "X1_H2_H3",
        "raw_coefficient_queries": len(feature_primes),
        "derived_H2_features": len(power_primes[2]),
        "derived_H3_features": len(power_primes[3]),
        "total_features": (
            len(feature_primes) + len(power_primes[2]) + len(power_primes[3])
        ),
    },
])
representation_budget.to_csv(
    OUTPUT_DIR / "representation_budget.csv", index=False
)

print("Prime coefficient count =", len(feature_primes))
print("Maximum prime q =", dataset_max_prime_q)
display(feature_budget)
display(representation_budget)
print("Rank counts")
display(data["analytic_rank"].value_counts().sort_index().rename("curves").to_frame())
print("Root-number counts")
display(data["root_number"].value_counts().sort_index().rename("curves").to_frame())
print("Rank-parity/root-number mismatches =", parity_mismatches)

# Notebook code cell 4
def symmetric_power_matrix(x1, conductors, primes, k, bad_prime_policy):
    if k == 1:
        output = np.asarray(x1, dtype=np.float32).copy()
    elif k == 2:
        output = np.asarray(x1 * x1 - 1.0, dtype=np.float32)
    elif k == 3:
        output = np.asarray(x1 * x1 * x1 - 2.0 * x1, dtype=np.float32)
    else:
        h_k_minus_2 = np.ones_like(x1, dtype=np.float32)
        h_k_minus_1 = np.asarray(x1, dtype=np.float32).copy()
        for _ in range(2, k + 1):
            h_k = x1 * h_k_minus_1 - h_k_minus_2
            h_k_minus_2, h_k_minus_1 = h_k_minus_1, h_k
        output = h_k_minus_1

    for column_index, prime in enumerate(primes):
        bad_rows = (conductors % prime == 0)
        if not np.any(bad_rows):
            continue
        if bad_prime_policy == "missing":
            output[bad_rows, column_index] = np.nan
        else:
            output[bad_rows, column_index] = x1[bad_rows, column_index] ** k
    return output

def direct_unnormalized_hecke(a_p, p, k):
    if k == 0:
        return 1
    if k == 1:
        return int(a_p)
    previous_two = 1
    previous_one = int(a_p)
    for _ in range(2, k + 1):
        current = int(a_p) * previous_one - int(p) * previous_two
        previous_two, previous_one = previous_one, current
    return previous_one

check_rows = []
example_row = data.iloc[0]
for p in feature_primes[:8]:
    a_p = int(example_row[f"a_{p}"])
    if int(example_row["conductor"]) % p == 0:
        continue
    x_p = a_p / math.sqrt(p)
    h0, h1 = 1.0, x_p
    for k in [1, 2, 3]:
        if k >= 2:
            h0, h1 = h1, x_p * h1 - h0
        exact_scaled = direct_unnormalized_hecke(a_p, p, k) / (p ** (k / 2))
        check_rows.append({
            "p": p,
            "k": k,
            "normalized_recurrence": h1,
            "integer_recurrence_scaled": exact_scaled,
            "absolute_difference": abs(h1 - exact_scaled),
        })

hecke_check = pd.DataFrame(check_rows)
hecke_check.to_csv(OUTPUT_DIR / "hecke_recurrence_check.csv", index=False)
display(hecke_check.head(18))
if len(hecke_check) and hecke_check["absolute_difference"].max() > 1e-10:
    raise RuntimeError("The normalized and integer Hecke recurrences disagree.")

# Notebook code cell 5
if "in_classifier_sample" in data.columns and data["in_classifier_sample"].astype(bool).any():
    model_data = data[data["in_classifier_sample"].astype(bool)].copy()
    print("Using rows marked in_classifier_sample.")
else:
    model_data = data[
        data["conductor"].between(1, 100_000, inclusive="both")
        & data["analytic_rank"].isin([0, 1, 2])
    ].copy()
    print("Using ranks 0, 1, 2 with conductor at most 100000.")

model_data = model_data.reset_index(drop=True)
model_data["_master_row"] = np.arange(len(model_data), dtype=np.int64)

TASK_SPECS = [
    {"task": "rank_0_vs_1", "label": "analytic_rank", "classes": [0, 1]},
    {"task": "rank_0_vs_2_fixed_parity", "label": "analytic_rank", "classes": [0, 2]},
    {"task": "rank_1_vs_2", "label": "analytic_rank", "classes": [1, 2]},
    {"task": "rank_0_1_2", "label": "analytic_rank", "classes": [0, 1, 2]},
    {"task": "root_number", "label": "root_number", "classes": [-1, 1]},
]

def make_fixed_task_split(frame, spec, requested_per_class, split_seed=SEED):
    rng = np.random.default_rng(
        int(split_seed) + sum(ord(c) for c in spec["task"])
    )
    selected_by_class = []
    original_counts = {}
    for class_value in spec["classes"]:
        pool = frame.index[frame[spec["label"]] == class_value].to_numpy()
        original_counts[class_value] = len(pool)
        if len(pool) == 0:
            raise ValueError(f"Empty class in {spec['task']}: {class_value}")
        take = min(requested_per_class, len(pool))
        selected_by_class.append(rng.choice(pool, size=take, replace=False))
    n_each = min(len(part) for part in selected_by_class)
    selected = np.concatenate([part[:n_each] for part in selected_by_class])
    labels = frame.loc[selected, spec["label"]].to_numpy()
    train_rows, test_rows = train_test_split(
        selected,
        test_size=0.20,
        random_state=int(split_seed),
        stratify=labels,
    )
    train_labels = frame.loc[train_rows, spec["label"]].to_numpy()
    fit_rows, validation_rows = train_test_split(
        train_rows,
        test_size=0.20,
        random_state=int(split_seed) + 1,
        stratify=train_labels,
    )
    return {
        **spec,
        "n_per_class": int(n_each),
        "original_counts": original_counts,
        "train_rows": np.asarray(train_rows, dtype=np.int64),
        "test_rows": np.asarray(test_rows, dtype=np.int64),
        "fit_rows": np.asarray(fit_rows, dtype=np.int64),
        "validation_rows": np.asarray(validation_rows, dtype=np.int64),
    }

task_splits = {
    spec["task"]: make_fixed_task_split(
        model_data, spec, CONFIG["curves_per_class"], split_seed=SEED
    )
    for spec in TASK_SPECS
}

split_summary_rows = []
split_assignment_rows = []
for task in task_splits.values():
    split_summary_rows.append({
        "task": task["task"],
        "label": task["label"],
        "classes": str(task["classes"]),
        "n_per_class": task["n_per_class"],
        "train_size": len(task["train_rows"]),
        "fit_size": len(task["fit_rows"]),
        "validation_size": len(task["validation_rows"]),
        "test_size": len(task["test_rows"]),
        "original_counts": str(task["original_counts"]),
    })
    inner_split = {
        int(row): "fit" for row in task["fit_rows"]
    }
    inner_split.update({
        int(row): "validation" for row in task["validation_rows"]
    })
    for split_name, rows in [("train", task["train_rows"]), ("test", task["test_rows"])]:
        labels = model_data.loc[rows, task["label"]].to_numpy()
        for row_id, label_value in zip(rows, labels):
            record = {
                "task": task["task"],
                "outer_split": split_name,
                "inner_split": inner_split.get(int(row_id), "not_used"),
                "master_row": int(row_id),
                "label": int(label_value),
            }
            if "isogeny_class" in model_data.columns:
                record["isogeny_class"] = str(model_data.loc[row_id, "isogeny_class"])
            split_assignment_rows.append(record)

split_summary = pd.DataFrame(split_summary_rows)
split_summary.to_csv(OUTPUT_DIR / "fixed_split_summary.csv", index=False)
pd.DataFrame(split_assignment_rows).to_parquet(
    OUTPUT_DIR / "fixed_split_assignments.parquet",
    index=False,
    compression="zstd",
)
display(split_summary)

# Notebook code cell 6
if "in_basic_control" in data.columns and data["in_basic_control"].astype(bool).any():
    control_data = data[data["in_basic_control"].astype(bool)].copy()
else:
    control_data = data.copy()

control_specs = [
    (7_500, 10_000, [0, 1], "basic_murmuration_rank_0_vs_1"),
    (5_000, 10_000, [0, 2], "basic_murmuration_rank_0_vs_2"),
]
plot_columns = [f"a_{p}" for p in feature_primes]
colors = {0: "#2878B5", 1: "#D62728", 2: "#2CA02C"}
basic_profile_rows = []

fig, axes = plt.subplots(1, 2, figsize=(14, 4.6), sharex=True)
for axis, (low, high, ranks, name) in zip(axes, control_specs):
    window = control_data[control_data["conductor"].between(low, high, inclusive="both")]
    for rank in ranks:
        group = window[window["analytic_rank"] == rank]
        if len(group) == 0:
            continue
        mean_values = group[plot_columns].mean(axis=0).to_numpy(dtype=float)
        axis.plot(
            np.arange(1, len(feature_primes) + 1),
            mean_values,
            linewidth=1.2,
            color=colors[rank],
            label=f"rank {rank}, n={len(group)}",
        )
        for index, (p, value) in enumerate(zip(feature_primes, mean_values), start=1):
            basic_profile_rows.append({
                "experiment": name,
                "conductor_low": low,
                "conductor_high": high,
                "rank": rank,
                "prime_index": index,
                "prime": p,
                "mean_a_p": value,
                "number_of_curves": len(group),
            })
    axis.set_title(f"{name.replace('_', ' ')}\n{low} <= N <= {high}")
    axis.set_xlabel("prime index")
    axis.set_ylabel("mean raw a_p")
    axis.legend(fontsize=8)

plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_basic_k1_murmuration_controls.png", dpi=180, bbox_inches="tight")
plt.show()
plt.close(fig)
pd.DataFrame(basic_profile_rows).to_csv(
    OUTPUT_DIR / "basic_k1_murmuration_profiles.csv", index=False
)

# Notebook code cell 7
def make_logistic_pipeline(max_iter, seed=SEED, alpha=1e-4):
    return Pipeline([
        ("imputer", SimpleImputer(strategy="mean")),
        ("scaler", StandardScaler()),
        ("model", SGDClassifier(
            loss="log_loss",
            penalty="l2",
            alpha=alpha,
            max_iter=max_iter,
            tol=1e-3,
            early_stopping=True,
            validation_fraction=0.10,
            n_iter_no_change=8,
            average=True,
            random_state=seed,
        )),
    ])

def score_fitted_model(model, X_test, y_test):
    prediction = model.predict(X_test)
    decision = np.asarray(model.decision_function(X_test), dtype=float)
    fitted_classes = model.named_steps["model"].classes_
    if not np.isfinite(decision).all():
        raise RuntimeError("The model produced a non-finite decision score.")

    if len(fitted_classes) == 2:
        auc = roc_auc_score(
            (y_test == fitted_classes[1]).astype(int), decision
        )
    else:
        auc = float(np.mean([
            roc_auc_score(
                (y_test == class_value).astype(int),
                decision[:, class_index],
            )
            for class_index, class_value in enumerate(fitted_classes)
        ]))

    probability, probability_classes = stable_probability_matrix(model, X_test)
    class_to_column = {
        class_value: index
        for index, class_value in enumerate(probability_classes)
    }
    one_hot = np.zeros_like(probability)
    for row_index, class_value in enumerate(y_test):
        one_hot[row_index, class_to_column[class_value]] = 1.0

    metrics = {
        "accuracy": accuracy_score(y_test, prediction),
        "balanced_accuracy": balanced_accuracy_score(y_test, prediction),
        "macro_precision": precision_score(
            y_test, prediction, average="macro", zero_division=0
        ),
        "macro_f1": f1_score(y_test, prediction, average="macro", zero_division=0),
        "MCC": matthews_corrcoef(y_test, prediction),
        "macro_AUC_OVR": auc,
        "log_loss": log_loss(
            y_test, probability, labels=probability_classes
        ),
        "multiclass_brier": float(
            np.mean(np.sum((probability - one_hot) ** 2, axis=1))
        ),
    }
    return prediction, metrics

def stable_probability_matrix(model, X):
    decision = np.asarray(model.decision_function(X), dtype=float)
    classes = np.asarray(model.named_steps["model"].classes_)
    if not np.isfinite(decision).all():
        raise RuntimeError("The model produced a non-finite decision score.")
    if len(classes) == 2:
        clipped = np.clip(decision, -35.0, 35.0)
        positive = 1.0 / (1.0 + np.exp(-clipped))
        probability = np.column_stack([1.0 - positive, positive])
    else:
        # SGDClassifier uses one-vs-rest logistic probabilities here.
        # Clipping prevents all sigmoid values from underflowing to zero.
        clipped = np.clip(decision, -35.0, 35.0)
        sigmoid = 1.0 / (1.0 + np.exp(-clipped))
        probability = sigmoid / sigmoid.sum(axis=1, keepdims=True)
    return probability, classes

def parity_predictions_from_rank_model(model, X):
    probability, rank_classes = stable_probability_matrix(model, X)
    even_columns = [i for i, value in enumerate(rank_classes) if int(value) % 2 == 0]
    odd_columns = [i for i, value in enumerate(rank_classes) if int(value) % 2 == 1]
    if not even_columns or not odd_columns:
        raise RuntimeError("Rank-to-parity control requires both even and odd ranks.")
    probability_plus = probability[:, even_columns].sum(axis=1)
    probability_minus = probability[:, odd_columns].sum(axis=1)
    prediction = np.where(probability_plus >= probability_minus, 1, -1)
    score_plus = probability_plus - probability_minus
    return prediction, score_plus

def score_external_binary(y_true, prediction, score_plus):
    probability_plus = np.clip((np.asarray(score_plus) + 1.0) / 2.0, 1e-12, 1 - 1e-12)
    binary_target = (np.asarray(y_true) == 1).astype(int)
    return {
        "accuracy": accuracy_score(y_true, prediction),
        "balanced_accuracy": balanced_accuracy_score(y_true, prediction),
        "macro_precision": precision_score(
            y_true, prediction, average="macro", zero_division=0
        ),
        "macro_f1": f1_score(
            y_true, prediction, average="macro", zero_division=0
        ),
        "MCC": matthews_corrcoef(y_true, prediction),
        "macro_AUC_OVR": roc_auc_score(
            binary_target, score_plus
        ),
        "log_loss": log_loss(binary_target, probability_plus),
        "multiclass_brier": float(
            2.0 * np.mean((probability_plus - binary_target) ** 2)
        ),
    }

def validate_training_matrix(X_train, feature_names):
    if np.isinf(X_train).any():
        raise RuntimeError("The training matrix contains an infinite value.")
    all_missing = ~np.isfinite(X_train).any(axis=0)
    if np.any(all_missing):
        bad_names = np.asarray(feature_names, dtype=object)[all_missing].tolist()
        raise RuntimeError(
            "All values are missing in these training features: " + str(bad_names[:10])
        )

def select_alpha(X_fit, y_fit, X_validation, y_validation, feature_names, seed):
    validate_training_matrix(X_fit, feature_names)
    tuning_rows = []
    best_alpha = None
    best_score = -np.inf
    for alpha in CONFIG["alpha_grid"]:
        candidate = make_logistic_pipeline(
            CONFIG["max_iter"], seed, alpha=alpha
        )
        candidate.fit(X_fit, y_fit)
        _, metrics = score_fitted_model(candidate, X_validation, y_validation)
        tuning_rows.append({
            "alpha": float(alpha),
            "validation_balanced_accuracy": metrics["balanced_accuracy"],
            "validation_MCC": metrics["MCC"],
        })
        if (
            metrics["balanced_accuracy"] > best_score + 1e-12
            or (
                abs(metrics["balanced_accuracy"] - best_score) <= 1e-12
                and (best_alpha is None or alpha > best_alpha)
            )
        ):
            best_score = metrics["balanced_accuracy"]
            best_alpha = float(alpha)
    return best_alpha, tuning_rows

def select_alpha_for_rank_to_parity(
    X_fit, rank_y_fit, X_validation, root_y_validation, feature_names, seed
):
    validate_training_matrix(X_fit, feature_names)
    tuning_rows = []
    best_alpha = None
    best_score = -np.inf
    for alpha in CONFIG["alpha_grid"]:
        candidate = make_logistic_pipeline(
            CONFIG["max_iter"], seed, alpha=alpha
        )
        candidate.fit(X_fit, rank_y_fit)
        prediction, score_plus = parity_predictions_from_rank_model(
            candidate, X_validation
        )
        metrics = score_external_binary(
            root_y_validation, prediction, score_plus
        )
        tuning_rows.append({
            "alpha": float(alpha),
            "validation_balanced_accuracy": metrics["balanced_accuracy"],
            "validation_MCC": metrics["MCC"],
        })
        if (
            metrics["balanced_accuracy"] > best_score + 1e-12
            or (
                abs(metrics["balanced_accuracy"] - best_score) <= 1e-12
                and (best_alpha is None or alpha > best_alpha)
            )
        ):
            best_score = metrics["balanced_accuracy"]
            best_alpha = float(alpha)
    return best_alpha, tuning_rows

result_rows = []
prediction_rows = []
coefficient_rows = []

for task in task_splits.values():
    train_rows = task["train_rows"]
    test_rows = task["test_rows"]
    y_train = model_data.loc[train_rows, task["label"]].to_numpy()
    y_test = model_data.loc[test_rows, task["label"]].to_numpy()
    X_train = np.log10(
        model_data.loc[train_rows, "conductor"].to_numpy(dtype=float)
    ).reshape(-1, 1)
    X_test = np.log10(
        model_data.loc[test_rows, "conductor"].to_numpy(dtype=float)
    ).reshape(-1, 1)

    model = make_logistic_pipeline(
        CONFIG["max_iter"], alpha=float(CONFIG["alpha_grid"][0])
    )
    start = time.time()
    model.fit(X_train, y_train)
    prediction, metrics = score_fitted_model(model, X_test, y_test)
    result_rows.append({
        "model_kind": "conductor_control",
        "representation": "conductor_only",
        "task": task["task"],
        "classes": str(task["classes"]),
        "number_of_features": 1,
        "n_per_class": task["n_per_class"],
        "train_size": len(train_rows),
        "test_size": len(test_rows),
        "seconds": time.time() - start,
        **metrics,
    })

display(pd.DataFrame(result_rows).round(4))

# Notebook code cell 8
# Checkpoints allow this cell to resume without duplicating completed models.
result_rows = [
    row for row in result_rows
    if row.get("model_kind") == "conductor_control"
]
prediction_rows = []
coefficient_rows = []

raw_ap = model_data[feature_columns].to_numpy(dtype=np.float32, copy=True)
conductors = model_data["conductor"].to_numpy(dtype=np.int64)
sqrt_primes = np.sqrt(np.asarray(feature_primes, dtype=np.float32))
raw_x1 = raw_ap / sqrt_primes[None, :]
del raw_ap

X1 = symmetric_power_matrix(
    raw_x1, conductors, feature_primes, 1, BAD_PRIME_POLICY
)
count_h2 = len(power_primes[2])
count_h3 = len(power_primes[3])
H2 = symmetric_power_matrix(
    raw_x1[:, :count_h2],
    conductors,
    power_primes[2],
    2,
    BAD_PRIME_POLICY,
)
H3 = symmetric_power_matrix(
    raw_x1[:, :count_h3],
    conductors,
    power_primes[3],
    3,
    BAD_PRIME_POLICY,
)
del raw_x1

for block_name, block, theoretical_bound in [
    ("X1", X1, 2), ("H2", H2, 3), ("H3", H3, 4)
]:
    if np.isinf(block).any():
        raise RuntimeError(f"{block_name} contains an infinite value.")
    finite = block[np.isfinite(block)]
    maximum = float(np.max(np.abs(finite)))
    print(
        f"{block_name}: shape={block.shape}, max finite abs={maximum:.6f}, "
        f"good-prime bound={theoretical_bound}"
    )
    if maximum > theoretical_bound + 1e-4:
        raise RuntimeError(f"{block_name} exceeds its theoretical good-prime bound.")

block_feature_names = {
    "X1": [f"X1_p{p}" for p in feature_primes],
    "H2": [f"H2_p{p}_index{p**2}" for p in power_primes[2]],
    "H3": [f"H3_p{p}_index{p**3}" for p in power_primes[3]],
}
representation_specs = [
    {"name": "X1", "blocks": ["X1"], "model_kind": "main"},
    {"name": "X1_H2", "blocks": ["X1", "H2"], "model_kind": "main"},
    {"name": "X1_H3", "blocks": ["X1", "H3"], "model_kind": "main"},
    {"name": "X1_H2_H3", "blocks": ["X1", "H2", "H3"], "model_kind": "main"},
]
if RUN_SHUFFLED_FEATURE_CONTROL:
    representation_specs.extend([
        {
            "name": "X1_shuffled_H2",
            "blocks": ["X1", "H2"],
            "model_kind": "feature_shuffle_control",
        },
        {
            "name": "X1_shuffled_H3",
            "blocks": ["X1", "H3"],
            "model_kind": "feature_shuffle_control",
        },
        {
            "name": "X1_shuffled_H2_H3",
            "blocks": ["X1", "H2", "H3"],
            "model_kind": "feature_shuffle_control",
        },
    ])

block_arrays = {"X1": X1, "H2": H2, "H3": H3}
hyperparameter_rows = []

def build_design_matrix(spec, target_rows, shuffled_source_rows=None):
    if spec["model_kind"] == "feature_shuffle_control":
        if shuffled_source_rows is None:
            raise ValueError("Shuffled control requires source rows.")
        arrays = [X1[target_rows]]
        arrays.extend([
            block_arrays[name][shuffled_source_rows]
            for name in spec["blocks"] if name != "X1"
        ])
        return np.concatenate(arrays, axis=1)
    return np.concatenate(
        [block_arrays[name][target_rows] for name in spec["blocks"]],
        axis=1,
    )

for representation_index, spec in enumerate(representation_specs):
    feature_names = sum(
        [block_feature_names[name] for name in spec["blocks"]], []
    )
    print("\n=====", spec["name"], f"({len(feature_names)} features) =====")

    for task_index, task in enumerate(task_splits.values()):
        train_rows = task["train_rows"]
        test_rows = task["test_rows"]
        fit_rows = task["fit_rows"]
        validation_rows = task["validation_rows"]
        y_train = model_data.loc[train_rows, task["label"]].to_numpy()
        y_test = model_data.loc[test_rows, task["label"]].to_numpy()
        y_fit = model_data.loc[fit_rows, task["label"]].to_numpy()
        y_validation = model_data.loc[
            validation_rows, task["label"]
        ].to_numpy()

        if spec["model_kind"] == "feature_shuffle_control":
            rng = np.random.default_rng(
                SEED + 50_000 + 100 * representation_index + task_index
            )
            X_fit = build_design_matrix(
                spec, fit_rows, rng.permutation(fit_rows)
            )
            X_validation = build_design_matrix(
                spec, validation_rows, rng.permutation(validation_rows)
            )
        else:
            X_fit = build_design_matrix(spec, fit_rows)
            X_validation = build_design_matrix(spec, validation_rows)

        # The same task uses the same optimizer seed in every representation.
        model_seed = SEED + task_index
        selected_alpha, tuning_records = select_alpha(
            X_fit,
            y_fit,
            X_validation,
            y_validation,
            feature_names,
            model_seed + 20_000,
        )
        for tuning_record in tuning_records:
            hyperparameter_rows.append({
                "representation": spec["name"],
                "task": task["task"],
                "selected": bool(tuning_record["alpha"] == selected_alpha),
                **tuning_record,
            })
        del X_fit, X_validation

        if spec["model_kind"] == "feature_shuffle_control":
            X_train = build_design_matrix(
                spec, train_rows, rng.permutation(train_rows)
            )
            X_test = build_design_matrix(
                spec, test_rows, rng.permutation(test_rows)
            )
        else:
            X_train = build_design_matrix(spec, train_rows)
            X_test = build_design_matrix(spec, test_rows)

        validate_training_matrix(X_train, feature_names)
        model = make_logistic_pipeline(
            CONFIG["max_iter"], model_seed, alpha=selected_alpha
        )
        start = time.time()
        model.fit(X_train, y_train)
        prediction, metrics = score_fitted_model(model, X_test, y_test)
        elapsed = time.time() - start

        fitted = model.named_steps["model"]
        n_iter_value = int(np.max(np.atleast_1d(fitted.n_iter_)))
        result_rows.append({
            "model_kind": spec["model_kind"],
            "representation": spec["name"],
            "task": task["task"],
            "classes": str(task["classes"]),
            "number_of_features": len(feature_names),
            "n_per_class": task["n_per_class"],
            "train_size": len(train_rows),
            "test_size": len(test_rows),
            "seconds": elapsed,
            "optimizer_iterations": n_iter_value,
            "selected_alpha": selected_alpha,
            "bad_prime_policy": BAD_PRIME_POLICY,
            **metrics,
        })

        for row_id, truth, predicted in zip(test_rows, y_test, prediction):
            prediction_rows.append({
                "model_kind": spec["model_kind"],
                "representation": spec["name"],
                "task": task["task"],
                "master_row": int(row_id),
                "true_label": int(truth),
                "predicted_label": int(predicted),
                "correct": int(truth == predicted),
            })

        if spec["model_kind"] == "main":
            coefficients = np.atleast_2d(fitted.coef_)
            class_rows = (
                fitted.classes_
                if len(fitted.classes_) > 2
                else [fitted.classes_[1]]
            )
            for class_index, class_value in enumerate(class_rows):
                for feature_name, coefficient in zip(
                    feature_names, coefficients[class_index]
                ):
                    coefficient_rows.append({
                        "representation": spec["name"],
                        "task": task["task"],
                        "class": int(class_value),
                        "feature": feature_name,
                        "standardized_logistic_weight": float(coefficient),
                    })

        print(
            f"{task['task']}: BA={metrics['balanced_accuracy']:.4f}, "
            f"MCC={metrics['MCC']:.4f}, AUC={metrics['macro_AUC_OVR']:.4f}, "
            f"time={elapsed:.1f}s"
        )

        if spec["model_kind"] == "main" and task["task"] == "root_number":
            rank_y_fit = model_data.loc[fit_rows, "analytic_rank"].to_numpy()
            rank_y_train = model_data.loc[train_rows, "analytic_rank"].to_numpy()
            X_rank_fit = build_design_matrix(spec, fit_rows)
            X_rank_validation = build_design_matrix(spec, validation_rows)
            parity_alpha, parity_tuning_records = select_alpha_for_rank_to_parity(
                X_rank_fit,
                rank_y_fit,
                X_rank_validation,
                y_validation,
                feature_names,
                model_seed + 70_000,
            )
            for tuning_record in parity_tuning_records:
                hyperparameter_rows.append({
                    "representation": spec["name"],
                    "task": "root_number_via_rank",
                    "selected": bool(tuning_record["alpha"] == parity_alpha),
                    **tuning_record,
                })
            del X_rank_fit, X_rank_validation

            rank_model = make_logistic_pipeline(
                CONFIG["max_iter"],
                model_seed + 75_000,
                alpha=parity_alpha,
            )
            parity_start = time.time()
            rank_model.fit(X_train, rank_y_train)
            parity_prediction, parity_score = parity_predictions_from_rank_model(
                rank_model, X_test
            )
            parity_metrics = score_external_binary(
                y_test, parity_prediction, parity_score
            )
            parity_fitted = rank_model.named_steps["model"]
            result_rows.append({
                "model_kind": "parity_from_rank_control",
                "representation": spec["name"],
                "task": "root_number_via_rank",
                "classes": "[-1, 1]",
                "number_of_features": len(feature_names),
                "n_per_class": task["n_per_class"],
                "train_size": len(train_rows),
                "test_size": len(test_rows),
                "seconds": time.time() - parity_start,
                "optimizer_iterations": int(
                    np.max(np.atleast_1d(parity_fitted.n_iter_))
                ),
                "selected_alpha": parity_alpha,
                "bad_prime_policy": BAD_PRIME_POLICY,
                **parity_metrics,
            })
            for row_id, truth, predicted in zip(
                test_rows, y_test, parity_prediction
            ):
                prediction_rows.append({
                    "model_kind": "parity_from_rank_control",
                    "representation": spec["name"],
                    "task": "root_number_via_rank",
                    "master_row": int(row_id),
                    "true_label": int(truth),
                    "predicted_label": int(predicted),
                    "correct": int(truth == predicted),
                })
            print(
                "  root via rank-parity control: "
                f"BA={parity_metrics['balanced_accuracy']:.4f}, "
                f"MCC={parity_metrics['MCC']:.4f}"
            )

        if (
            RUN_PERMUTED_LABEL_CONTROL
            and spec["name"] in {"X1", "X1_H2_H3"}
        ):
            rng = np.random.default_rng(
                SEED + 90_000 + 100 * representation_index + task_index
            )
            permuted_y_train = rng.permutation(y_train)
            null_model = make_logistic_pipeline(
                CONFIG["max_iter"],
                model_seed + 90_000,
                alpha=selected_alpha,
            )
            null_start = time.time()
            null_model.fit(X_train, permuted_y_train)
            _, null_metrics = score_fitted_model(null_model, X_test, y_test)
            result_rows.append({
                "model_kind": "permuted_label_control",
                "representation": spec["name"],
                "task": task["task"],
                "classes": str(task["classes"]),
                "number_of_features": len(feature_names),
                "n_per_class": task["n_per_class"],
                "train_size": len(train_rows),
                "test_size": len(test_rows),
                "seconds": time.time() - null_start,
                "selected_alpha": selected_alpha,
                "bad_prime_policy": BAD_PRIME_POLICY,
                **null_metrics,
            })
            print(
                "  permuted-label BA =",
                f"{null_metrics['balanced_accuracy']:.4f}",
            )

        del X_train, X_test

    pd.DataFrame(result_rows).to_csv(
        OUTPUT_DIR / "classification_results_checkpoint.csv", index=False
    )
    pd.DataFrame(prediction_rows).to_parquet(
        OUTPUT_DIR / "test_predictions_checkpoint.parquet",
        index=False,
        compression="zstd",
    )

classification_results = pd.DataFrame(result_rows)
predictions = pd.DataFrame(prediction_rows)
coefficients = pd.DataFrame(coefficient_rows)
hyperparameter_results = pd.DataFrame(hyperparameter_rows)
confusion_tables = (
    predictions.groupby([
        "model_kind", "representation", "task",
        "true_label", "predicted_label"
    ]).size().rename("count").reset_index()
)
classification_results.to_csv(OUTPUT_DIR / "classification_results.csv", index=False)
predictions.to_parquet(
    OUTPUT_DIR / "test_predictions.parquet", index=False, compression="zstd"
)
confusion_tables.to_csv(
    OUTPUT_DIR / "confusion_matrices_long.csv", index=False
)
coefficients.to_parquet(
    OUTPUT_DIR / "all_standardized_logistic_weights.parquet",
    index=False,
    compression="zstd",
)
hyperparameter_results.to_csv(
    OUTPUT_DIR / "regularization_validation_results.csv", index=False
)
print("\nAll augmented models finished.")
display(
    classification_results[
        classification_results["model_kind"].isin(["main", "feature_shuffle_control"])
    ].round(4)
)

# Notebook code cell 9
def paired_stratified_bootstrap(correct_new, correct_base, labels, repetitions, seed):
    rng = np.random.default_rng(seed)
    classes = np.unique(labels)
    observed = float(np.mean([
        np.mean(correct_new[labels == class_value])
        - np.mean(correct_base[labels == class_value])
        for class_value in classes
    ]))
    bootstrap_values = np.empty(repetitions, dtype=float)
    for repetition in range(repetitions):
        class_differences = []
        for class_value in classes:
            locations = np.flatnonzero(labels == class_value)
            sampled = rng.choice(locations, size=len(locations), replace=True)
            class_differences.append(
                np.mean(correct_new[sampled]) - np.mean(correct_base[sampled])
            )
        bootstrap_values[repetition] = np.mean(class_differences)
    low, high = np.quantile(bootstrap_values, [0.025, 0.975])
    return observed, float(low), float(high)

comparison_representations = ["X1_H2", "X1_H3", "X1_H2_H3"]
if RUN_SHUFFLED_FEATURE_CONTROL:
    comparison_representations.extend([
        "X1_shuffled_H2",
        "X1_shuffled_H3",
        "X1_shuffled_H2_H3",
    ])

comparison_rows = []
for task_name in sorted(predictions["task"].unique()):
    base_model_kind = (
        "parity_from_rank_control"
        if task_name == "root_number_via_rank"
        else "main"
    )
    base = predictions[
        (predictions["representation"] == "X1")
        & (predictions["task"] == task_name)
        & (predictions["model_kind"] == base_model_kind)
    ][["master_row", "true_label", "correct"]].rename(
        columns={"correct": "correct_base"}
    )
    for representation_index, representation in enumerate(comparison_representations):
        if task_name == "root_number_via_rank":
            current_model_kind = "parity_from_rank_control"
        elif representation.startswith("X1_shuffled_"):
            current_model_kind = "feature_shuffle_control"
        else:
            current_model_kind = "main"
        current = predictions[
            (predictions["representation"] == representation)
            & (predictions["task"] == task_name)
            & (predictions["model_kind"] == current_model_kind)
        ][["master_row", "correct"]].rename(columns={"correct": "correct_new"})
        if len(current) == 0:
            continue
        paired = base.merge(
            current, on="master_row", how="inner", validate="one_to_one"
        )
        observed, low, high = paired_stratified_bootstrap(
            paired["correct_new"].to_numpy(dtype=float),
            paired["correct_base"].to_numpy(dtype=float),
            paired["true_label"].to_numpy(),
            CONFIG["bootstrap_repetitions"],
            SEED + 100 * representation_index + len(comparison_rows),
        )
        comparison_rows.append({
            "task": task_name,
            "representation": representation,
            "delta_balanced_accuracy_vs_X1": observed,
            "confidence_95_low": low,
            "confidence_95_high": high,
            "test_rows": len(paired),
            "initial_positive_signal": bool(
                not representation.startswith("X1_shuffled_") and low > 0
            ),
            "practically_meaningful_signal": bool(
                not representation.startswith("X1_shuffled_")
                and low > 0
                and observed >= MIN_PRACTICAL_DELTA_BA
            ),
        })

paired_comparison = pd.DataFrame(comparison_rows)
def augmentation_verdict(row):
    if row["representation"].startswith("X1_shuffled_"):
        return "matched shuffled control"
    if (
        row["confidence_95_low"] > 0
        and row["delta_balanced_accuracy_vs_X1"] >= MIN_PRACTICAL_DELTA_BA
    ):
        return "candidate improvement on fixed split"
    if row["confidence_95_high"] < 0:
        return "degraded"
    return "no detectable change"

paired_comparison["verdict"] = paired_comparison.apply(
    augmentation_verdict, axis=1
)
paired_comparison.to_csv(
    OUTPUT_DIR / "paired_balanced_accuracy_change_vs_X1.csv", index=False
)

main_results = classification_results[
    classification_results["model_kind"] == "main"
].copy()
absolute_table = main_results.pivot(
    index="task", columns="representation", values="balanced_accuracy"
)
absolute_table.to_csv(OUTPUT_DIR / "balanced_accuracy_main_table.csv")

comparison_metric_rows = classification_results[
    classification_results["model_kind"].isin([
        "main", "parity_from_rank_control", "feature_shuffle_control"
    ])
].copy()
baseline_table = comparison_metric_rows[
    comparison_metric_rows["representation"] == "X1"
][
    ["task", "balanced_accuracy", "MCC", "macro_AUC_OVR"]
].rename(columns={
    "balanced_accuracy": "X1_balanced_accuracy",
    "MCC": "X1_MCC",
    "macro_AUC_OVR": "X1_macro_AUC_OVR",
})
primary_summary = paired_comparison.merge(
    comparison_metric_rows[["task", "representation", "balanced_accuracy", "MCC", "macro_AUC_OVR"]],
    on=["task", "representation"],
    how="left",
).merge(baseline_table, on="task", how="left")
primary_summary.to_csv(OUTPUT_DIR / "primary_augmentation_summary.csv", index=False)

display(absolute_table.round(4))
display(primary_summary.round(4))

pretty_labels = {
    "X1": "X1",
    "X1_H2": "X1 + H2",
    "X1_H3": "X1 + H3",
    "X1_H2_H3": "X1 + H2 + H3",
}
plot_table = absolute_table.rename(columns=pretty_labels)
ordered_columns = [
    pretty_labels[name]
    for name in ["X1", "X1_H2", "X1_H3", "X1_H2_H3"]
]
plot_table = plot_table[ordered_columns]

fig, axis = plt.subplots(figsize=(10.5, 5.5))
sns.heatmap(
    plot_table, annot=True, fmt=".3f", cmap="viridis",
    vmin=0.30, vmax=1.0, ax=axis
)
axis.set_title("Balanced accuracy: baseline and Hecke augmentation")
axis.set_xlabel("feature representation")
axis.set_ylabel("classification task")
fig.tight_layout()
fig.savefig(OUTPUT_DIR / "figure_balanced_accuracy_heatmap.png", dpi=180, bbox_inches="tight")
plt.show()
plt.close(fig)

tasks = sorted(paired_comparison["task"].unique())
fig, axes = plt.subplots(len(tasks), 1, figsize=(11, 3.0 * len(tasks)), sharex=True)
if len(tasks) == 1:
    axes = [axes]
for axis, task_name in zip(axes, tasks):
    group = paired_comparison[
        paired_comparison["task"] == task_name
    ].copy()
    order = [name for name in comparison_representations if name in set(group["representation"])]
    group["order"] = group["representation"].map({name: i for i, name in enumerate(order)})
    group = group.sort_values("order")
    y = group["delta_balanced_accuracy_vs_X1"].to_numpy()
    lower = y - group["confidence_95_low"].to_numpy()
    upper = group["confidence_95_high"].to_numpy() - y
    x = np.arange(len(group))
    axis.errorbar(x, y, yerr=np.vstack([lower, upper]), marker="o", capsize=3)
    axis.axhline(0, color="black", linewidth=0.8)
    axis.set_ylabel("Delta BA vs X1")
    axis.set_title(task_name)
    axis.set_xticks(x)
    axis.set_xticklabels(group["representation"], rotation=20, ha="right")
plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_paired_change_vs_X1.png", dpi=180, bbox_inches="tight")
plt.show()
plt.close(fig)

# Notebook code cell 10
if RUN_QUANTITY_EXPERIMENT:
    required_quantity_state = [
        "X1", "H2", "H3", "task_splits", "classification_results",
        "predictions", "paired_stratified_bootstrap",
    ]
    missing_state = [name for name in required_quantity_state if name not in globals()]
    if missing_state:
        raise RuntimeError(
            "Run the workflow from Step 8; missing state: " + str(missing_state)
        )

    H2_BUDGETS = [0, 1, 2, 4, 8, 12, 16, 23]
    H3_BUDGETS = [0, 1, 2, 4, 6, 8]
    POOLED_BUDGETS = [0, 1, 2, 4, 8, 12, 16, 24, 31]

    def valid_budget_grid(grid, maximum):
        values = sorted(set([value for value in grid if value <= maximum] + [0, maximum]))
        return values

    h2_coordinates = [
        {
            "block": "H2", "column_index": index,
            "base_prime": int(prime), "degree": 2,
            "effective_index": int(prime ** 2),
            "feature_name": block_feature_names["H2"][index],
        }
        for index, prime in enumerate(power_primes[2])
    ]
    h3_coordinates = [
        {
            "block": "H3", "column_index": index,
            "base_prime": int(prime), "degree": 3,
            "effective_index": int(prime ** 3),
            "feature_name": block_feature_names["H3"][index],
        }
        for index, prime in enumerate(power_primes[3])
    ]
    pooled_coordinates = sorted(
        h2_coordinates + h3_coordinates,
        key=lambda item: (
            item["effective_index"], item["degree"], item["base_prime"]
        ),
    )
    family_coordinates = {
        "H2": h2_coordinates,
        "H3": h3_coordinates,
        "H2_H3": pooled_coordinates,
    }
    family_budgets = {
        "H2": valid_budget_grid(H2_BUDGETS, len(h2_coordinates)),
        "H3": valid_budget_grid(H3_BUDGETS, len(h3_coordinates)),
        "H2_H3": valid_budget_grid(POOLED_BUDGETS, len(pooled_coordinates)),
    }
    family_code = {"H2": 2, "H3": 3, "H2_H3": 23}

    def natural_quantity_selection(family, m):
        return list(family_coordinates[family][:m])

    def random_quantity_selection(family, m, replicate):
        rng = np.random.default_rng(
            SEED + 210_000 + 10_000 * family_code[family] + 100 * m + replicate
        )
        if family == "H2":
            chosen = np.sort(rng.choice(len(h2_coordinates), m, replace=False))
            return [h2_coordinates[index] for index in chosen]
        if family == "H3":
            chosen = np.sort(rng.choice(len(h3_coordinates), m, replace=False))
            return [h3_coordinates[index] for index in chosen]

        # Match the H2/H3 composition of the pooled natural prefix.
        natural = natural_quantity_selection("H2_H3", m)
        m2 = sum(item["block"] == "H2" for item in natural)
        m3 = m - m2
        chosen2 = np.sort(rng.choice(len(h2_coordinates), m2, replace=False))
        chosen3 = np.sort(rng.choice(len(h3_coordinates), m3, replace=False))
        return sorted(
            [h2_coordinates[index] for index in chosen2]
            + [h3_coordinates[index] for index in chosen3],
            key=lambda item: (
                item["effective_index"], item["degree"], item["base_prime"]
            ),
        )

    def coordinate_indices(selection):
        h2_indices = [
            item["column_index"] for item in selection if item["block"] == "H2"
        ]
        h3_indices = [
            item["column_index"] for item in selection if item["block"] == "H3"
        ]
        return h2_indices, h3_indices

    def selection_coverage(selection):
        if not selection:
            return {
                "mean_coverage": 1.0,
                "total_finite_cells": 0,
                "total_possible_cells": 0,
                "unique_base_primes": 0,
            }
        finite_cells = 0
        total_possible = len(model_data) * len(selection)
        base_primes = set()
        for item in selection:
            matrix = H2 if item["block"] == "H2" else H3
            finite_cells += int(np.isfinite(matrix[:, item["column_index"]]).sum())
            base_primes.add(item["base_prime"])
        return {
            "mean_coverage": float(finite_cells / total_possible),
            "total_finite_cells": int(finite_cells),
            "total_possible_cells": int(total_possible),
            "unique_base_primes": int(len(base_primes)),
        }

    def assemble_quantity_matrix(
        target_rows, h2_indices, h3_indices, added_source_rows=None,
        chunk_rows=2_048,
    ):
        target_rows = np.asarray(target_rows, dtype=np.int64)
        source_rows = (
            target_rows if added_source_rows is None
            else np.asarray(added_source_rows, dtype=np.int64)
        )
        h2_indices = np.asarray(h2_indices, dtype=np.int64)
        h3_indices = np.asarray(h3_indices, dtype=np.int64)
        n1, n2, n3 = X1.shape[1], len(h2_indices), len(h3_indices)
        output = np.empty((len(target_rows), n1 + n2 + n3), dtype=np.float32)
        for start in range(0, len(target_rows), chunk_rows):
            stop = min(start + chunk_rows, len(target_rows))
            target_chunk = target_rows[start:stop]
            source_chunk = source_rows[start:stop]
            output[start:stop, :n1] = X1[target_chunk]
            if n2:
                output[start:stop, n1:n1 + n2] = H2[np.ix_(source_chunk, h2_indices)]
            if n3:
                output[start:stop, n1 + n2:] = H3[np.ix_(source_chunk, h3_indices)]
        return output

    base_alpha_by_task = (
        classification_results[
            (classification_results["model_kind"] == "main")
            & (classification_results["representation"] == "X1")
        ].set_index("task")["selected_alpha"].to_dict()
    )
    base_metrics_by_task = (
        classification_results[
            (classification_results["model_kind"] == "main")
            & (classification_results["representation"] == "X1")
        ].set_index("task").to_dict(orient="index")
    )
    base_correct_by_task = {}
    for task_name in QUANTITY_TASKS:
        task = task_splits[task_name]
        base_prediction = predictions[
            (predictions["model_kind"] == "main")
            & (predictions["representation"] == "X1")
            & (predictions["task"] == task_name)
        ].set_index("master_row")
        base_correct_by_task[task_name] = base_prediction.reindex(
            task["test_rows"]
        )["correct"].to_numpy(dtype=float)
        if not np.isfinite(base_correct_by_task[task_name]).all():
            raise RuntimeError(f"Missing X1 predictions for {task_name}.")

    quantity_feature_manifest_rows = []
    quantity_selections = []
    random_repetitions = int(CONFIG["quantity_random_subset_repetitions"])
    for family in ["H2", "H3", "H2_H3"]:
        maximum = len(family_coordinates[family])
        for m in family_budgets[family]:
            natural = natural_quantity_selection(family, m)
            quantity_selections.append({
                "family": family,
                "subset_mode": "natural_prefix",
                "replicate": 0,
                "m": m,
                "selection": natural,
                "selection_id": f"{family}|natural_prefix|m{m}|r0",
            })
            if 0 < m < maximum:
                for replicate in range(random_repetitions):
                    random_selection = random_quantity_selection(
                        family, m, replicate
                    )
                    quantity_selections.append({
                        "family": family,
                        "subset_mode": "random_subset",
                        "replicate": replicate,
                        "m": m,
                        "selection": random_selection,
                        "selection_id": (
                            f"{family}|random_subset|m{m}|r{replicate}"
                        ),
                    })

    for selection_spec in quantity_selections:
        for item in selection_spec["selection"]:
            quantity_feature_manifest_rows.append({
                "selection_id": selection_spec["selection_id"],
                "family": selection_spec["family"],
                "subset_mode": selection_spec["subset_mode"],
                "replicate": selection_spec["replicate"],
                "m": selection_spec["m"],
                **item,
            })
    quantity_feature_manifest = pd.DataFrame(quantity_feature_manifest_rows)
    quantity_feature_manifest.to_csv(
        OUTPUT_DIR / "dose_response_feature_manifest.csv", index=False
    )

    QUANTITY_CHECKPOINT = OUTPUT_DIR / "dose_response_model_results_checkpoint.csv"
    if QUANTITY_CHECKPOINT.exists():
        quantity_results = pd.read_csv(QUANTITY_CHECKPOINT)
        quantity_result_rows = quantity_results.to_dict(orient="records")
        print(f"Resuming {len(quantity_result_rows)} completed dose models.")
    else:
        quantity_result_rows = []

    def atomic_save_quantity_checkpoint(rows):
        frame = pd.DataFrame(rows)
        temporary = QUANTITY_CHECKPOINT.with_suffix(".tmp")
        frame.to_csv(temporary, index=False)
        temporary.replace(QUANTITY_CHECKPOINT)

    def exact_paired_delta(correct_new, correct_base, labels):
        return float(np.mean([
            np.mean(correct_new[labels == value])
            - np.mean(correct_base[labels == value])
            for value in np.unique(labels)
        ]))

    def fit_quantity_model(
        task_name, selection, control_kind, shuffle_seed, optimizer_seed, alpha
    ):
        task = task_splits[task_name]
        train_rows = task["train_rows"]
        test_rows = task["test_rows"]
        y_train = model_data.loc[train_rows, task["label"]].to_numpy()
        y_test = model_data.loc[test_rows, task["label"]].to_numpy()
        h2_indices, h3_indices = coordinate_indices(selection)

        if control_kind == "row_shuffled":
            rng = np.random.default_rng(shuffle_seed)
            train_sources = rng.permutation(train_rows)
            test_sources = rng.permutation(test_rows)
        else:
            train_sources = train_rows
            test_sources = test_rows

        X_train = assemble_quantity_matrix(
            train_rows, h2_indices, h3_indices, train_sources
        )
        feature_names = (
            block_feature_names["X1"]
            + [item["feature_name"] for item in selection]
        )
        validate_training_matrix(X_train, feature_names)
        model = make_logistic_pipeline(
            CONFIG["max_iter"], optimizer_seed, alpha=float(alpha)
        )
        start = time.time()
        model.fit(X_train, y_train)
        del X_train
        gc.collect()

        X_test = assemble_quantity_matrix(
            test_rows, h2_indices, h3_indices, test_sources
        )
        prediction, metrics = score_fitted_model(model, X_test, y_test)
        elapsed = time.time() - start
        del X_test, model
        gc.collect()
        return prediction, metrics, y_test, elapsed

    completed_ids = {
        str(row["result_id"]) for row in quantity_result_rows
        if "result_id" in row
    }
    task_order = list(task_splits.keys())

    # m=0 is the already fitted X1 baseline. Add it without retraining.
    for task_name in QUANTITY_TASKS:
        base_metrics = base_metrics_by_task[task_name]
        for family in ["H2", "H3", "H2_H3"]:
            result_id = f"{task_name}|{family}|baseline|m0|real|r0|s0"
            if result_id in completed_ids:
                continue
            quantity_result_rows.append({
                "result_id": result_id,
                "task": task_name,
                "family": family,
                "subset_mode": "natural_prefix",
                "replicate": 0,
                "shuffle_replicate": 0,
                "selection_id": f"{family}|natural_prefix|m0|r0",
                "control_kind": "real",
                "m": 0,
                "h2_count": 0,
                "h3_count": 0,
                "largest_effective_index": 0,
                "unique_base_primes": 0,
                "mean_coverage": 1.0,
                "total_finite_cells": 0,
                "total_possible_cells": 0,
                "selected_alpha": float(base_alpha_by_task[task_name]),
                "alpha_policy": "fixed_X1_validation_alpha",
                "optimizer_seed": SEED + task_order.index(task_name),
                "shuffle_seed": np.nan,
                "balanced_accuracy": float(base_metrics["balanced_accuracy"]),
                "MCC": float(base_metrics["MCC"]),
                "macro_AUC_OVR": float(base_metrics["macro_AUC_OVR"]),
                "multiclass_brier": float(base_metrics["multiclass_brier"]),
                "log_loss": float(base_metrics["log_loss"]),
                "delta_BA_vs_X1": 0.0,
                "delta_AUC_vs_X1": 0.0,
                "delta_brier_vs_X1": 0.0,
                "paired_CI_low": 0.0,
                "paired_CI_high": 0.0,
                "seconds": 0.0,
            })
            completed_ids.add(result_id)
    atomic_save_quantity_checkpoint(quantity_result_rows)

    for selection_number, selection_spec in enumerate(quantity_selections):
        m = selection_spec["m"]
        if m == 0:
            continue
        family = selection_spec["family"]
        selection = selection_spec["selection"]
        selection_id = selection_spec["selection_id"]
        h2_count = sum(item["block"] == "H2" for item in selection)
        h3_count = len(selection) - h2_count
        coverage = selection_coverage(selection)
        largest_effective_index = max(
            item["effective_index"] for item in selection
        )

        for task_name in QUANTITY_TASKS:
            task_index = task_order.index(task_name)
            optimizer_seed = SEED + task_index
            alpha = float(base_alpha_by_task[task_name])
            base_metrics = base_metrics_by_task[task_name]
            task = task_splits[task_name]
            y_test = model_data.loc[
                task["test_rows"], task["label"]
            ].to_numpy()

            control_specs = [("real", 0)]
            if selection_spec["subset_mode"] == "natural_prefix":
                control_specs.extend([
                    ("row_shuffled", replicate)
                    for replicate in range(
                        int(CONFIG["quantity_prefix_shuffle_repetitions"])
                    )
                ])
            else:
                control_specs.append(("row_shuffled", 0))

            for control_kind, shuffle_replicate in control_specs:
                result_id = (
                    f"{task_name}|{selection_id}|{control_kind}|"
                    f"s{shuffle_replicate}"
                )
                if result_id in completed_ids:
                    continue
                shuffle_seed = (
                    SEED + 310_000 + 10_000 * family_code[family]
                    + 1_000 * m + 100 * selection_spec["replicate"]
                    + 10 * task_index + shuffle_replicate
                )
                prediction, metrics, scored_y_test, elapsed = fit_quantity_model(
                    task_name,
                    selection,
                    control_kind,
                    shuffle_seed,
                    optimizer_seed,
                    alpha,
                )
                correct_new = (prediction == scored_y_test).astype(float)
                delta_ba = exact_paired_delta(
                    correct_new,
                    base_correct_by_task[task_name],
                    scored_y_test,
                )
                ci_low = np.nan
                ci_high = np.nan
                if (
                    control_kind == "real"
                    and selection_spec["subset_mode"] == "natural_prefix"
                ):
                    _, ci_low, ci_high = paired_stratified_bootstrap(
                        correct_new,
                        base_correct_by_task[task_name],
                        scored_y_test,
                        CONFIG["bootstrap_repetitions"],
                        SEED + 410_000 + selection_number + 100 * task_index,
                    )

                quantity_result_rows.append({
                    "result_id": result_id,
                    "task": task_name,
                    "family": family,
                    "subset_mode": selection_spec["subset_mode"],
                    "replicate": selection_spec["replicate"],
                    "shuffle_replicate": shuffle_replicate,
                    "selection_id": selection_id,
                    "control_kind": control_kind,
                    "m": m,
                    "h2_count": h2_count,
                    "h3_count": h3_count,
                    "largest_effective_index": largest_effective_index,
                    **coverage,
                    "selected_alpha": alpha,
                    "alpha_policy": "fixed_X1_validation_alpha",
                    "optimizer_seed": optimizer_seed,
                    "shuffle_seed": (
                        shuffle_seed if control_kind == "row_shuffled" else np.nan
                    ),
                    "balanced_accuracy": metrics["balanced_accuracy"],
                    "MCC": metrics["MCC"],
                    "macro_AUC_OVR": metrics["macro_AUC_OVR"],
                    "multiclass_brier": metrics["multiclass_brier"],
                    "log_loss": metrics["log_loss"],
                    "delta_BA_vs_X1": delta_ba,
                    "delta_AUC_vs_X1": (
                        metrics["macro_AUC_OVR"] - base_metrics["macro_AUC_OVR"]
                    ),
                    "delta_brier_vs_X1": (
                        metrics["multiclass_brier"] - base_metrics["multiclass_brier"]
                    ),
                    "paired_CI_low": ci_low,
                    "paired_CI_high": ci_high,
                    "seconds": elapsed,
                })
                completed_ids.add(result_id)
                atomic_save_quantity_checkpoint(quantity_result_rows)
                print(
                    f"dose {task_name}, {family}, m={m}, "
                    f"{selection_spec['subset_mode']}, {control_kind}: "
                    f"Delta BA={100 * delta_ba:+.3f} pp"
                )

    quantity_results = pd.DataFrame(quantity_result_rows)
    quantity_results.to_csv(
        OUTPUT_DIR / "dose_response_model_results.csv", index=False
    )

    def summarize_quantity(frame, group_columns, value_column):
        rows = []
        for keys, group in frame.groupby(group_columns, dropna=False):
            if not isinstance(keys, tuple):
                keys = (keys,)
            values = group[value_column].to_numpy(dtype=float)
            row = dict(zip(group_columns, keys))
            row.update({
                "number_of_runs": len(values),
                f"mean_{value_column}": float(np.mean(values)),
                f"sd_{value_column}": (
                    float(np.std(values, ddof=1)) if len(values) > 1 else 0.0
                ),
                f"empirical_q025_{value_column}": float(np.quantile(values, 0.025)),
                f"empirical_q975_{value_column}": float(np.quantile(values, 0.975)),
                f"fraction_{value_column}_positive": float(np.mean(values > 0)),
            })
            rows.append(row)
        return pd.DataFrame(rows)

    natural_real = quantity_results[
        (quantity_results["subset_mode"] == "natural_prefix")
        & (quantity_results["control_kind"] == "real")
    ].copy()
    natural_real.to_csv(
        OUTPUT_DIR / "dose_response_natural_prefix_paired_ci.csv", index=False
    )

    random_real = quantity_results[
        (quantity_results["subset_mode"] == "random_subset")
        & (quantity_results["control_kind"] == "real")
    ].copy()
    random_summary = summarize_quantity(
        random_real,
        ["task", "family", "m", "h2_count", "h3_count"],
        "delta_BA_vs_X1",
    ) if len(random_real) else pd.DataFrame()
    random_summary.to_csv(
        OUTPUT_DIR / "dose_response_random_subset_summary.csv", index=False
    )

    shuffled = quantity_results[
        quantity_results["control_kind"] == "row_shuffled"
    ].copy()
    shuffled_summary = summarize_quantity(
        shuffled,
        ["task", "family", "subset_mode", "m", "h2_count", "h3_count"],
        "delta_BA_vs_X1",
    ) if len(shuffled) else pd.DataFrame()
    shuffled_summary.to_csv(
        OUTPUT_DIR / "dose_response_row_shuffled_summary.csv", index=False
    )

    real_for_merge = quantity_results[
        quantity_results["control_kind"] == "real"
    ][[
        "task", "family", "subset_mode", "selection_id", "replicate",
        "m", "h2_count", "h3_count", "delta_BA_vs_X1"
    ]].rename(columns={"delta_BA_vs_X1": "real_delta_BA_vs_X1"})
    shuffle_for_merge = shuffled[[
        "task", "family", "subset_mode", "selection_id", "replicate",
        "shuffle_replicate", "m", "h2_count", "h3_count",
        "delta_BA_vs_X1"
    ]].rename(columns={"delta_BA_vs_X1": "shuffled_delta_BA_vs_X1"})
    real_minus_shuffle = real_for_merge.merge(
        shuffle_for_merge,
        on=[
            "task", "family", "subset_mode", "selection_id", "replicate",
            "m", "h2_count", "h3_count",
        ],
        how="inner",
        validate="one_to_many",
    )
    real_minus_shuffle["real_minus_shuffled_delta_BA"] = (
        real_minus_shuffle["real_delta_BA_vs_X1"]
        - real_minus_shuffle["shuffled_delta_BA_vs_X1"]
    )
    real_minus_shuffle.to_csv(
        OUTPUT_DIR / "dose_response_real_minus_shuffle.csv", index=False
    )
    real_minus_shuffle_summary = summarize_quantity(
        real_minus_shuffle,
        ["task", "family", "subset_mode", "m", "h2_count", "h3_count"],
        "real_minus_shuffled_delta_BA",
    ) if len(real_minus_shuffle) else pd.DataFrame()
    real_minus_shuffle_summary.to_csv(
        OUTPUT_DIR / "dose_response_real_minus_shuffle_summary.csv", index=False
    )

    marginal_rows = []
    for (task_name, family), group in natural_real.groupby(["task", "family"]):
        group = group.sort_values("m")
        previous = None
        for row in group.itertuples(index=False):
            if previous is not None:
                delta_m = int(row.m - previous.m)
                marginal_rows.append({
                    "task": task_name,
                    "family": family,
                    "m_previous": int(previous.m),
                    "m_current": int(row.m),
                    "delta_m": delta_m,
                    "marginal_delta_BA": float(
                        row.delta_BA_vs_X1 - previous.delta_BA_vs_X1
                    ),
                    "marginal_delta_BA_per_added_coordinate": float(
                        (row.delta_BA_vs_X1 - previous.delta_BA_vs_X1) / delta_m
                    ),
                })
            previous = row
    pd.DataFrame(marginal_rows).to_csv(
        OUTPUT_DIR / "dose_response_natural_marginal_slopes.csv", index=False
    )

    # Two-block Shapley and interaction from the separately tuned full panels.
    shapley_rows = []
    for task_name in sorted(main_results["task"].unique()):
        values = main_results[main_results["task"] == task_name].set_index(
            "representation"
        )["balanced_accuracy"].to_dict()
        required = {"X1", "X1_H2", "X1_H3", "X1_H2_H3"}
        if not required.issubset(values):
            continue
        v0, v2, v3, v23 = (
            values["X1"], values["X1_H2"],
            values["X1_H3"], values["X1_H2_H3"],
        )
        phi2 = 0.5 * ((v2 - v0) + (v23 - v3))
        phi3 = 0.5 * ((v3 - v0) + (v23 - v2))
        interaction = v23 - v2 - v3 + v0
        shapley_rows.append({
            "task": task_name,
            "full_delta_BA": v23 - v0,
            "H2_block_shapley_BA": phi2,
            "H3_block_shapley_BA": phi3,
            "H2_H3_interaction_BA": interaction,
            "H2_shapley_BA_per_coordinate_descriptive": phi2 / H2.shape[1],
            "H3_shapley_BA_per_coordinate_descriptive": phi3 / H3.shape[1],
            "warning": "per-coordinate values are descriptive, not causal",
        })
    block_shapley = pd.DataFrame(shapley_rows)
    block_shapley.to_csv(
        OUTPUT_DIR / "block_shapley_balanced_accuracy.csv", index=False
    )

    # One 1x3 quantity figure per primary/secondary task.
    for task_name in QUANTITY_TASKS:
        fig, axes = plt.subplots(1, 3, figsize=(16.5, 4.8), sharey=True)
        for axis, family in zip(axes, ["H2", "H3", "H2_H3"]):
            natural_group = natural_real[
                (natural_real["task"] == task_name)
                & (natural_real["family"] == family)
            ].sort_values("m")
            x = natural_group["m"].to_numpy(dtype=float)
            y = 100 * natural_group["delta_BA_vs_X1"].to_numpy(dtype=float)
            lower = 100 * (
                natural_group["delta_BA_vs_X1"]
                - natural_group["paired_CI_low"]
            ).fillna(0).to_numpy(dtype=float)
            upper = 100 * (
                natural_group["paired_CI_high"]
                - natural_group["delta_BA_vs_X1"]
            ).fillna(0).to_numpy(dtype=float)
            axis.errorbar(
                x, y, yerr=np.vstack([lower, upper]),
                color="#2878B5", marker="o", linewidth=1.4,
                capsize=2.5, label="natural prefix (paired test CI)",
            )

            if len(random_summary):
                random_group = random_summary[
                    (random_summary["task"] == task_name)
                    & (random_summary["family"] == family)
                ].sort_values("m")
                if len(random_group):
                    rx = random_group["m"].to_numpy(dtype=float)
                    ry = 100 * random_group["mean_delta_BA_vs_X1"].to_numpy(dtype=float)
                    rlow = 100 * random_group[
                        "empirical_q025_delta_BA_vs_X1"
                    ].to_numpy(dtype=float)
                    rhigh = 100 * random_group[
                        "empirical_q975_delta_BA_vs_X1"
                    ].to_numpy(dtype=float)
                    axis.plot(
                        rx, ry, color="#E67E22", marker="s",
                        linestyle="--", label="random subsets (mean)",
                    )
                    axis.fill_between(
                        rx, rlow, rhigh, color="#E67E22", alpha=0.15,
                        label="empirical subset range",
                    )

            if len(shuffled_summary):
                shuffle_group = shuffled_summary[
                    (shuffled_summary["task"] == task_name)
                    & (shuffled_summary["family"] == family)
                    & (shuffled_summary["subset_mode"] == "natural_prefix")
                ].sort_values("m")
                if len(shuffle_group):
                    axis.plot(
                        shuffle_group["m"],
                        100 * shuffle_group["mean_delta_BA_vs_X1"],
                        color="#666666", marker="x", linestyle=":",
                        label="row-shuffled prefix (mean)",
                    )

            axis.axhline(0, color="black", linewidth=0.8)
            axis.set_title(family.replace("_", " + "))
            axis.set_xlabel("number of added derived coordinates m")
            axis.set_ylabel("Delta balanced accuracy vs X1 (percentage points)")
            axis.legend(fontsize=7.5)
        fig.suptitle(
            f"Feature-quantity response for {task_name}\n"
            "fixed X1-selected regularization; pointwise intervals",
            y=1.02,
        )
        fig.tight_layout()
        save_stem = OUTPUT_DIR / f"figure_quantity_response_{task_name}"
        fig.savefig(save_stem.with_suffix(".png"), dpi=180, bbox_inches="tight")
        fig.savefig(save_stem.with_suffix(".pdf"), bbox_inches="tight")
        plt.show()
        plt.close(fig)

    print("Dose-response experiment finished.")
    display(natural_real[[
        "task", "family", "m", "h2_count", "h3_count",
        "delta_BA_vs_X1", "paired_CI_low", "paired_CI_high",
    ]].round(5))
    display(block_shapley.round(5))
else:
    quantity_results = pd.DataFrame()
    natural_real = pd.DataFrame()
    block_shapley = pd.DataFrame()
    print("RUN_QUANTITY_EXPERIMENT=False; skipping dose-response models.")

# Notebook code cell 11
if RUN_REPEATED_SPLIT_STABILITY:
    main_representation_specs = [
        spec for spec in representation_specs if spec["model_kind"] == "main"
    ]
    stability_checkpoint = OUTPUT_DIR / "repeated_split_results_checkpoint.csv"
    if stability_checkpoint.exists():
        stability_results = pd.read_csv(stability_checkpoint)
        stability_rows = stability_results.to_dict(orient="records")
    else:
        stability_rows = []

    def atomic_save_stability(rows):
        frame = pd.DataFrame(rows)
        temporary = stability_checkpoint.with_suffix(".tmp")
        frame.to_csv(temporary, index=False)
        temporary.replace(stability_checkpoint)

    # Include the original split as repeat zero.
    existing_stability_ids = {
        str(row["stability_id"]) for row in stability_rows
        if "stability_id" in row
    }
    for task_name in STABILITY_TASKS:
        original = classification_results[
            (classification_results["model_kind"] == "main")
            & (classification_results["task"] == task_name)
        ]
        for row in original.itertuples(index=False):
            stability_id = f"{task_name}|{row.representation}|split0"
            if stability_id in existing_stability_ids:
                continue
            stability_rows.append({
                "stability_id": stability_id,
                "split_index": 0,
                "split_seed": SEED,
                "task": task_name,
                "representation": row.representation,
                "selected_alpha": row.selected_alpha,
                "balanced_accuracy": row.balanced_accuracy,
                "MCC": row.MCC,
                "macro_AUC_OVR": row.macro_AUC_OVR,
                "multiclass_brier": row.multiclass_brier,
                "seconds": row.seconds,
            })
            existing_stability_ids.add(stability_id)
    atomic_save_stability(stability_rows)

    task_spec_lookup = {spec["task"]: spec for spec in TASK_SPECS}
    for split_index in range(1, int(CONFIG["stability_total_splits"])):
        split_seed = SEED + 10_000 * split_index
        for task_name in STABILITY_TASKS:
            # Keep the same balanced population as split zero and only change
            # the train/validation/test assignment.
            original_task = task_splits[task_name]
            population_rows = np.concatenate([
                original_task["train_rows"], original_task["test_rows"]
            ])
            population_labels = model_data.loc[
                population_rows, original_task["label"]
            ].to_numpy()
            train_rows, test_rows = train_test_split(
                population_rows,
                test_size=0.20,
                random_state=split_seed,
                stratify=population_labels,
            )
            train_labels = model_data.loc[
                train_rows, original_task["label"]
            ].to_numpy()
            fit_rows, validation_rows = train_test_split(
                train_rows,
                test_size=0.20,
                random_state=split_seed + 1,
                stratify=train_labels,
            )
            repeated_task = {
                **task_spec_lookup[task_name],
                "train_rows": np.asarray(train_rows, dtype=np.int64),
                "test_rows": np.asarray(test_rows, dtype=np.int64),
                "fit_rows": np.asarray(fit_rows, dtype=np.int64),
                "validation_rows": np.asarray(validation_rows, dtype=np.int64),
            }

            y_fit = model_data.loc[
                repeated_task["fit_rows"], repeated_task["label"]
            ].to_numpy()
            y_validation = model_data.loc[
                repeated_task["validation_rows"], repeated_task["label"]
            ].to_numpy()
            y_train = model_data.loc[
                repeated_task["train_rows"], repeated_task["label"]
            ].to_numpy()
            y_test = model_data.loc[
                repeated_task["test_rows"], repeated_task["label"]
            ].to_numpy()

            for representation_index, spec in enumerate(main_representation_specs):
                stability_id = (
                    f"{task_name}|{spec['name']}|split{split_index}"
                )
                if stability_id in existing_stability_ids:
                    continue
                feature_names = sum(
                    [block_feature_names[name] for name in spec["blocks"]], []
                )
                X_fit = build_design_matrix(spec, repeated_task["fit_rows"])
                X_validation = build_design_matrix(
                    spec, repeated_task["validation_rows"]
                )
                model_seed = split_seed + list(task_splits).index(task_name)
                selected_alpha, _ = select_alpha(
                    X_fit,
                    y_fit,
                    X_validation,
                    y_validation,
                    feature_names,
                    model_seed + 20_000,
                )
                del X_fit, X_validation
                gc.collect()

                X_train = build_design_matrix(spec, repeated_task["train_rows"])
                validate_training_matrix(X_train, feature_names)
                model = make_logistic_pipeline(
                    CONFIG["max_iter"], model_seed, alpha=selected_alpha
                )
                start = time.time()
                model.fit(X_train, y_train)
                del X_train
                gc.collect()
                X_test = build_design_matrix(spec, repeated_task["test_rows"])
                _, metrics = score_fitted_model(model, X_test, y_test)
                elapsed = time.time() - start
                del X_test, model
                gc.collect()

                stability_rows.append({
                    "stability_id": stability_id,
                    "split_index": split_index,
                    "split_seed": split_seed,
                    "task": task_name,
                    "representation": spec["name"],
                    "selected_alpha": selected_alpha,
                    "balanced_accuracy": metrics["balanced_accuracy"],
                    "MCC": metrics["MCC"],
                    "macro_AUC_OVR": metrics["macro_AUC_OVR"],
                    "multiclass_brier": metrics["multiclass_brier"],
                    "seconds": elapsed,
                })
                existing_stability_ids.add(stability_id)
                atomic_save_stability(stability_rows)
                print(
                    f"stability split={split_index}, {task_name}, "
                    f"{spec['name']}: BA={metrics['balanced_accuracy']:.4f}"
                )

    stability_results = pd.DataFrame(stability_rows)
    stability_results.to_csv(
        OUTPUT_DIR / "repeated_split_results.csv", index=False
    )
    stability_base = stability_results[
        stability_results["representation"] == "X1"
    ][["task", "split_index", "balanced_accuracy"]].rename(
        columns={"balanced_accuracy": "X1_balanced_accuracy"}
    )
    stability_deltas = stability_results.merge(
        stability_base, on=["task", "split_index"], how="left",
        validate="many_to_one",
    )
    stability_deltas["delta_BA_vs_X1"] = (
        stability_deltas["balanced_accuracy"]
        - stability_deltas["X1_balanced_accuracy"]
    )
    stability_deltas.to_csv(
        OUTPUT_DIR / "repeated_split_deltas.csv", index=False
    )
    stability_summary = stability_deltas.groupby(
        ["task", "representation"], as_index=False
    ).agg(
        number_of_splits=("split_index", "size"),
        mean_balanced_accuracy=("balanced_accuracy", "mean"),
        sd_balanced_accuracy=("balanced_accuracy", "std"),
        mean_delta_BA_vs_X1=("delta_BA_vs_X1", "mean"),
        sd_delta_BA_vs_X1=("delta_BA_vs_X1", "std"),
        fraction_splits_delta_positive=("delta_BA_vs_X1", lambda x: np.mean(x > 0)),
    )
    stability_summary.to_csv(
        OUTPUT_DIR / "repeated_split_summary.csv", index=False
    )

    fig, axes = plt.subplots(
        1, len(STABILITY_TASKS), figsize=(7.2 * len(STABILITY_TASKS), 5.0),
        sharey=True,
    )
    if len(STABILITY_TASKS) == 1:
        axes = [axes]
    for axis, task_name in zip(axes, STABILITY_TASKS):
        task_frame = stability_deltas[
            (stability_deltas["task"] == task_name)
            & (stability_deltas["representation"] != "X1")
        ]
        order = ["X1_H2", "X1_H3", "X1_H2_H3"]
        for x_index, representation in enumerate(order):
            values = 100 * task_frame.loc[
                task_frame["representation"] == representation,
                "delta_BA_vs_X1",
            ].to_numpy(dtype=float)
            jitter = np.linspace(-0.07, 0.07, len(values)) if len(values) else []
            axis.scatter(
                x_index + np.asarray(jitter), values,
                alpha=0.75, color="#2878B5", s=32,
            )
            if len(values):
                axis.hlines(
                    np.mean(values), x_index - 0.22, x_index + 0.22,
                    color="#D62728", linewidth=2.2,
                )
        axis.axhline(0, color="black", linewidth=0.8)
        axis.set_xticks(range(len(order)))
        axis.set_xticklabels(["+H2", "+H3", "+H2+H3"])
        axis.set_ylabel("Delta balanced accuracy vs X1 (percentage points)")
        axis.set_title(task_name)
    fig.suptitle("Stability across repeated train/validation/test splits", y=1.02)
    fig.tight_layout()
    fig.savefig(
        OUTPUT_DIR / "figure_repeated_split_stability.png",
        dpi=180, bbox_inches="tight",
    )
    fig.savefig(
        OUTPUT_DIR / "figure_repeated_split_stability.pdf",
        bbox_inches="tight",
    )
    plt.show()
    plt.close(fig)
    display(stability_summary.round(5))
else:
    stability_results = pd.DataFrame()
    stability_summary = pd.DataFrame()
    print("RUN_REPEATED_SPLIT_STABILITY=False; skipping repeated splits.")

# Notebook code cell 12
# The classification matrices are no longer needed. Release them before
# constructing full-data profile matrices to keep the Colab peak small.
for variable_name in ["block_arrays", "X1", "H2", "H3"]:
    if variable_name in globals():
        del globals()[variable_name]
gc.collect()

# Murmuration profiles use the full deduplicated data, not the smaller
# classification sample. This reduces unnecessary sampling noise.
colors = {0: "#2878B5", 1: "#D62728", 2: "#2CA02C"}
profile_conductors = data["conductor"].to_numpy(dtype=np.int64)
profile_rank_values = data["analytic_rank"].to_numpy(dtype=int)
profile_X1 = data[feature_columns].to_numpy(dtype=np.float32, copy=True)
profile_X1 /= np.sqrt(np.asarray(feature_primes, dtype=np.float32))[None, :]
profile_H2 = symmetric_power_matrix(
    profile_X1[:, :len(power_primes[2])],
    profile_conductors,
    power_primes[2],
    2,
    BAD_PRIME_POLICY,
)
profile_H3 = symmetric_power_matrix(
    profile_X1[:, :len(power_primes[3])],
    profile_conductors,
    power_primes[3],
    3,
    BAD_PRIME_POLICY,
)
if BAD_PRIME_POLICY == "missing":
    for column_index, prime in enumerate(feature_primes):
        profile_X1[profile_conductors % prime == 0, column_index] = np.nan

murmuration_blocks = {
    "X1": {
        "matrix": profile_X1,
        "primes": feature_primes,
        "degree": 1,
        "linestyle": "-",
        "marker": None,
    },
    "H2": {
        "matrix": profile_H2,
        "primes": power_primes[2],
        "degree": 2,
        "linestyle": "None",
        "marker": "o",
    },
    "H3": {
        "matrix": profile_H3,
        "primes": power_primes[3],
        "degree": 3,
        "linestyle": "None",
        "marker": "^",
    },
}
murmuration_representations = {
    "X1": ["X1"],
    "X1_H2": ["X1", "H2"],
    "X1_H3": ["X1", "H3"],
    "X1_H2_H3": ["X1", "H2", "H3"],
}
representation_titles = {
    "X1": r"$X_1$",
    "X1_H2": r"$X_1\oplus H_2$",
    "X1_H3": r"$X_1\oplus H_3$",
    "X1_H2_H3": r"$X_1\oplus H_2\oplus H_3$",
}

def chunked_column_statistics(matrix, row_mask, chunk_rows=2_048):
    row_indices = np.flatnonzero(row_mask)
    number_of_columns = matrix.shape[1]
    finite_count = np.zeros(number_of_columns, dtype=np.int64)
    value_sum = np.zeros(number_of_columns, dtype=np.float64)
    square_sum = np.zeros(number_of_columns, dtype=np.float64)
    for start in range(0, len(row_indices), chunk_rows):
        selected = row_indices[start:start + chunk_rows]
        chunk = np.asarray(matrix[selected], dtype=np.float64)
        finite = np.isfinite(chunk)
        safe = np.where(finite, chunk, 0.0)
        finite_count += finite.sum(axis=0)
        value_sum += safe.sum(axis=0)
        square_sum += (safe * safe).sum(axis=0)

    mean = np.full(number_of_columns, np.nan, dtype=np.float64)
    np.divide(value_sum, finite_count, out=mean, where=finite_count > 0)
    variance = np.full(number_of_columns, np.nan, dtype=np.float64)
    valid_variance = finite_count > 1
    variance[valid_variance] = (
        square_sum[valid_variance]
        - value_sum[valid_variance] ** 2 / finite_count[valid_variance]
    ) / (finite_count[valid_variance] - 1)
    variance[valid_variance] = np.maximum(variance[valid_variance], 0.0)
    standard_deviation = np.sqrt(variance)
    standard_error = np.full(number_of_columns, np.nan, dtype=np.float64)
    np.divide(
        standard_deviation,
        np.sqrt(finite_count),
        out=standard_error,
        where=finite_count > 1,
    )
    return mean, standard_deviation, standard_error, finite_count

block_profile_rows = []
window_count_rows = []
for profile_low, profile_high in MURMURATION_WINDOWS:
    window_midpoint = 0.5 * (profile_low + profile_high)
    profile_window = (
        (profile_conductors >= profile_low)
        & (profile_conductors <= profile_high)
    )
    for rank in [0, 1, 2]:
        rows = profile_window & (profile_rank_values == rank)
        number_of_curves = int(np.count_nonzero(rows))
        window_count_rows.append({
            "conductor_low": profile_low,
            "conductor_high": profile_high,
            "rank": rank,
            "number_of_curves": number_of_curves,
        })
        if number_of_curves == 0:
            warnings.warn(
                f"No rank {rank} curves in conductor window "
                f"[{profile_low}, {profile_high}]."
            )
            continue
        for block_name, block_spec in murmuration_blocks.items():
            means, standard_deviations, standard_errors, finite_counts = (
                chunked_column_statistics(block_spec["matrix"], rows)
            )
            degree = block_spec["degree"]
            for prime_index, (
                prime, mean, standard_deviation, standard_error, finite_count
            ) in enumerate(zip(
                block_spec["primes"],
                means,
                standard_deviations,
                standard_errors,
                finite_counts,
            ), start=1):
                effective_index = int(prime ** degree)
                ci_radius = 1.96 * standard_error
                block_profile_rows.append({
                    "source_block": block_name,
                    "degree": degree,
                    "rank": rank,
                    "conductor_low": profile_low,
                    "conductor_high": profile_high,
                    "conductor_midpoint": window_midpoint,
                    "number_of_curves": number_of_curves,
                    "number_of_finite_curves": int(finite_count),
                    "coverage_fraction": float(finite_count / number_of_curves),
                    "base_prime": int(prime),
                    "prime_index_in_block": prime_index,
                    "effective_index": effective_index,
                    "effective_index_over_conductor_midpoint": (
                        effective_index / window_midpoint
                    ),
                    "mean_normalized_coefficient": float(mean),
                    "standard_deviation": float(standard_deviation),
                    "standard_error": float(standard_error),
                    "confidence_95_low": float(mean - ci_radius),
                    "confidence_95_high": float(mean + ci_radius),
                    "bad_prime_policy": BAD_PRIME_POLICY,
                })

block_profiles = pd.DataFrame(block_profile_rows).sort_values([
    "conductor_low", "conductor_high", "source_block",
    "rank", "effective_index"
])
block_profiles.to_csv(
    OUTPUT_DIR / "murmuration_block_profiles.csv", index=False
)
pd.DataFrame(window_count_rows).to_csv(
    OUTPUT_DIR / "murmuration_window_rank_counts.csv", index=False
)

# Balanced root-sign contrast. This avoids allowing an imbalanced root
# distribution in the conductor window to change the vertical scale.
profile_root_values = data["root_number"].to_numpy(dtype=int)
root_contrast_rows = []
for profile_low, profile_high in MURMURATION_WINDOWS:
    window_midpoint = 0.5 * (profile_low + profile_high)
    profile_window = (
        (profile_conductors >= profile_low)
        & (profile_conductors <= profile_high)
    )
    for block_name, block_spec in murmuration_blocks.items():
        minus_stats = chunked_column_statistics(
            block_spec["matrix"], profile_window & (profile_root_values == -1)
        )
        plus_stats = chunked_column_statistics(
            block_spec["matrix"], profile_window & (profile_root_values == 1)
        )
        minus_mean, _, minus_se, minus_count = minus_stats
        plus_mean, _, plus_se, plus_count = plus_stats
        contrast = 0.5 * (plus_mean - minus_mean)
        contrast_se = 0.5 * np.sqrt(plus_se ** 2 + minus_se ** 2)
        scaled_contrast = math.sqrt(window_midpoint) * contrast
        scaled_se = math.sqrt(window_midpoint) * contrast_se
        degree = block_spec["degree"]
        for prime_index, prime in enumerate(block_spec["primes"], start=1):
            effective_index = int(prime ** degree)
            radius = 1.96 * scaled_se[prime_index - 1]
            root_contrast_rows.append({
                "source_block": block_name,
                "degree": degree,
                "conductor_low": profile_low,
                "conductor_high": profile_high,
                "conductor_midpoint": window_midpoint,
                "base_prime": int(prime),
                "prime_index_in_block": prime_index,
                "effective_index": effective_index,
                "effective_index_over_conductor_midpoint": (
                    effective_index / window_midpoint
                ),
                "minus_root_finite_curves": int(minus_count[prime_index - 1]),
                "plus_root_finite_curves": int(plus_count[prime_index - 1]),
                "balanced_root_sign_contrast": float(contrast[prime_index - 1]),
                "scaled_balanced_root_sign_contrast": float(
                    scaled_contrast[prime_index - 1]
                ),
                "scaled_standard_error": float(scaled_se[prime_index - 1]),
                "scaled_confidence_95_low": float(
                    scaled_contrast[prime_index - 1] - radius
                ),
                "scaled_confidence_95_high": float(
                    scaled_contrast[prime_index - 1] + radius
                ),
                "bad_prime_policy": BAD_PRIME_POLICY,
            })
root_contrasts = pd.DataFrame(root_contrast_rows).sort_values([
    "conductor_low", "conductor_high", "source_block", "effective_index"
])
root_contrasts.to_csv(
    OUTPUT_DIR / "murmuration_root_sign_contrasts.csv", index=False
)

expanded_profiles = []
representation_manifest_rows = []
for representation, included_blocks in murmuration_representations.items():
    representation_manifest_rows.append({
        "representation": representation,
        "included_blocks": "+".join(included_blocks),
        "number_of_coordinates": int(sum(
            len(murmuration_blocks[name]["primes"])
            for name in included_blocks
        )),
    })
    part = block_profiles[
        block_profiles["source_block"].isin(included_blocks)
    ].copy()
    part.insert(0, "representation", representation)
    expanded_profiles.append(part)
profiles = pd.concat(expanded_profiles, ignore_index=True).sort_values([
    "conductor_low", "conductor_high", "representation",
    "source_block", "rank", "effective_index"
])
profiles.to_csv(
    OUTPUT_DIR / "murmuration_profiles_all_representations.csv", index=False
)
pd.DataFrame(representation_manifest_rows).to_csv(
    OUTPUT_DIR / "murmuration_representation_manifest.csv", index=False
)

def common_symmetric_y_limit(frame):
    endpoints = np.concatenate([
        frame["confidence_95_low"].to_numpy(dtype=float),
        frame["confidence_95_high"].to_numpy(dtype=float),
    ])
    endpoints = endpoints[np.isfinite(endpoints)]
    maximum = float(np.max(np.abs(endpoints))) if len(endpoints) else 1.0
    return max(0.05, 1.05 * maximum)

def draw_murmuration(
    axis, frame, representation, title, x_limit, y_limit, show_legend=True
):
    representation_frame = frame[
        frame["representation"] == representation
    ]
    included_blocks = murmuration_representations[representation]
    for rank in [0, 1, 2]:
        for block_name in included_blocks:
            group = representation_frame[
                (representation_frame["rank"] == rank)
                & (representation_frame["source_block"] == block_name)
            ].sort_values("effective_index")
            if len(group) == 0:
                continue
            block_spec = murmuration_blocks[block_name]
            x = group["effective_index_over_conductor_midpoint"].to_numpy()
            y = group["mean_normalized_coefficient"].to_numpy()
            if block_name == "X1":
                axis.plot(
                    x, y,
                    linestyle=block_spec["linestyle"],
                    linewidth=0.9,
                    color=colors[rank],
                    alpha=0.92,
                )
                axis.fill_between(
                    x,
                    group["confidence_95_low"].to_numpy(),
                    group["confidence_95_high"].to_numpy(),
                    color=colors[rank],
                    alpha=0.06,
                    linewidth=0,
                )
            else:
                axis.errorbar(
                    x, y,
                    yerr=1.96 * group["standard_error"].to_numpy(),
                    linestyle=block_spec["linestyle"],
                    linewidth=0.75,
                    marker=block_spec["marker"],
                    markersize=4.2,
                    markerfacecolor="white",
                    markeredgewidth=0.9,
                    color=colors[rank],
                    elinewidth=0.55,
                    capsize=1.5,
                    alpha=0.95,
                )

    axis.axhline(0, color="black", linewidth=0.7, alpha=0.65)
    axis.set_xlim(0, x_limit)
    axis.set_ylim(-y_limit, y_limit)
    axis.set_title(title)
    axis.set_xlabel(r"effective position $p^k/X_{\mathrm{mid}}$")
    axis.set_ylabel(r"conditional mean of $a_{p^k}/p^{k/2}$")
    if show_legend:
        rank_handles = []
        for rank in [0, 1, 2]:
            rank_frame = representation_frame[
                representation_frame["rank"] == rank
            ]
            if len(rank_frame) == 0:
                continue
            number_of_curves = int(rank_frame["number_of_curves"].iloc[0])
            rank_handles.append(Line2D(
                [0], [0], color=colors[rank], linewidth=1.5,
                label=f"rank {rank}, n={number_of_curves}"
            ))
        block_handles = [
            Line2D(
                [0], [0], color="black",
                linestyle=murmuration_blocks[name]["linestyle"],
                marker=murmuration_blocks[name]["marker"],
                markerfacecolor="white",
                linewidth=1.0,
                label=name,
            )
            for name in included_blocks
        ]
        axis.legend(
            handles=rank_handles + block_handles,
            fontsize=7.5,
            ncol=2,
            loc="best",
        )

def save_figure_both_formats(fig, stem):
    fig.savefig(
        OUTPUT_DIR / f"{stem}.png", dpi=180, bbox_inches="tight"
    )
    fig.savefig(
        OUTPUT_DIR / f"{stem}.pdf", bbox_inches="tight"
    )

for profile_low, profile_high in MURMURATION_WINDOWS:
    window_frame = profiles[
        (profiles["conductor_low"] == profile_low)
        & (profiles["conductor_high"] == profile_high)
    ]
    canonical_window = block_profiles[
        (block_profiles["conductor_low"] == profile_low)
        & (block_profiles["conductor_high"] == profile_high)
    ]
    window_tag = f"N{profile_low}_{profile_high}"
    window_midpoint = 0.5 * (profile_low + profile_high)
    x_limit = 1.02 * dataset_max_prime_q / window_midpoint
    y_limit = common_symmetric_y_limit(window_frame)

    # One large figure for every representation.
    for representation in murmuration_representations:
        fig, axis = plt.subplots(figsize=(12.5, 5.0))
        feature_count = sum(
            len(murmuration_blocks[name]["primes"])
            for name in murmuration_representations[representation]
        )
        draw_murmuration(
            axis,
            window_frame,
            representation,
            (
                f"Normalized effective-index murmuration for "
                f"{representation_titles[representation]} "
                f"({feature_count} coordinates), "
                f"{profile_low} <= N <= {profile_high}"
            ),
            x_limit,
            y_limit,
        )
        fig.tight_layout()
        save_figure_both_formats(
            fig, f"figure_murmuration_{representation}_{window_tag}"
        )
        plt.show()
        plt.close(fig)

    # A common 2 x 2 comparison using identical axes.
    fig, axes = plt.subplots(2, 2, figsize=(16, 10), sharex=True, sharey=True)
    for axis, representation in zip(
        axes.flat, murmuration_representations.keys()
    ):
        draw_murmuration(
            axis,
            window_frame,
            representation,
            representation_titles[representation],
            x_limit,
            y_limit,
            show_legend=True,
        )
    fig.suptitle(
        (
            "Normalized effective-index murmuration profiles, "
            f"{profile_low} <= N <= {profile_high}\n"
            "colors indicate rank; line style and marker indicate Hecke block"
        ),
        y=1.01,
    )
    fig.tight_layout()
    save_figure_both_formats(
        fig, f"figure_murmuration_all_representations_{window_tag}"
    )
    plt.show()
    plt.close(fig)

    # Canonical block view. It avoids repeating the shared X1 trace and makes
    # the 23 square and 8 cube coordinates easy to read.
    fig, axes = plt.subplots(1, 3, figsize=(18, 4.8), sharex=True, sharey=True)
    for axis, block_name in zip(axes, ["X1", "H2", "H3"]):
        block_frame = canonical_window[
            canonical_window["source_block"] == block_name
        ]
        block_spec = murmuration_blocks[block_name]
        for rank in [0, 1, 2]:
            group = block_frame[
                block_frame["rank"] == rank
            ].sort_values("effective_index")
            if len(group) == 0:
                continue
            x = group["effective_index_over_conductor_midpoint"].to_numpy()
            y = group["mean_normalized_coefficient"].to_numpy()
            if block_name == "X1":
                axis.plot(
                    x, y, color=colors[rank], linewidth=0.9,
                    label=f"rank {rank}"
                )
                axis.fill_between(
                    x,
                    group["confidence_95_low"].to_numpy(),
                    group["confidence_95_high"].to_numpy(),
                    color=colors[rank], alpha=0.06, linewidth=0,
                )
            else:
                axis.errorbar(
                    x, y,
                    yerr=1.96 * group["standard_error"].to_numpy(),
                    color=colors[rank],
                    linestyle=block_spec["linestyle"],
                    marker=block_spec["marker"],
                    markersize=4.2,
                    markerfacecolor="white",
                    linewidth=0.8,
                    elinewidth=0.55,
                    capsize=1.5,
                    label=f"rank {rank}",
                )
        axis.axhline(0, color="black", linewidth=0.7, alpha=0.65)
        axis.set_xlim(0, x_limit)
        axis.set_ylim(-y_limit, y_limit)
        axis.set_title(f"{block_name} block")
        axis.set_xlabel(r"effective position $p^k/X_{\mathrm{mid}}$")
        axis.set_ylabel("conditional mean")
        axis.legend(fontsize=8)
    fig.suptitle(
        "Canonical marginal profiles of the three Hecke blocks",
        y=1.01,
    )
    fig.tight_layout()
    save_figure_both_formats(
        fig, f"figure_murmuration_unique_blocks_{window_tag}"
    )
    plt.show()
    plt.close(fig)

    # Theory-aligned balanced root-sign contrast for the canonical blocks.
    root_window = root_contrasts[
        (root_contrasts["conductor_low"] == profile_low)
        & (root_contrasts["conductor_high"] == profile_high)
    ]
    root_endpoints = np.concatenate([
        root_window["scaled_confidence_95_low"].to_numpy(dtype=float),
        root_window["scaled_confidence_95_high"].to_numpy(dtype=float),
    ])
    root_endpoints = root_endpoints[np.isfinite(root_endpoints)]
    root_y_limit = (
        1.05 * float(np.max(np.abs(root_endpoints)))
        if len(root_endpoints) else 1.0
    )
    fig, axes = plt.subplots(1, 3, figsize=(18, 4.8), sharex=True, sharey=True)
    for axis, block_name in zip(axes, ["X1", "H2", "H3"]):
        group = root_window[
            root_window["source_block"] == block_name
        ].sort_values("effective_index")
        x = group["effective_index_over_conductor_midpoint"].to_numpy(dtype=float)
        y = group["scaled_balanced_root_sign_contrast"].to_numpy(dtype=float)
        yerr = 1.96 * group["scaled_standard_error"].to_numpy(dtype=float)
        if block_name == "X1":
            axis.plot(x, y, color="#6A3D9A", linewidth=0.9)
            axis.fill_between(
                x,
                group["scaled_confidence_95_low"].to_numpy(dtype=float),
                group["scaled_confidence_95_high"].to_numpy(dtype=float),
                color="#6A3D9A", alpha=0.08, linewidth=0,
            )
        else:
            axis.errorbar(
                x, y, yerr=yerr, color="#6A3D9A",
                linestyle="None",
                marker=murmuration_blocks[block_name]["marker"],
                markerfacecolor="white", markersize=4.5,
                elinewidth=0.6, capsize=1.5,
            )
        axis.axhline(0, color="black", linewidth=0.7, alpha=0.65)
        axis.set_xlim(0, x_limit)
        axis.set_ylim(-root_y_limit, root_y_limit)
        axis.set_title(f"{block_name} root-sign contrast")
        axis.set_xlabel(r"effective position $p^k/X_{\mathrm{mid}}$")
        axis.set_ylabel(
            r"$\sqrt{X_{\mathrm{mid}}}(\mu_+-\mu_-)/2$"
        )
    fig.suptitle(
        (
            "Balanced root-sign murmuration contrast with pointwise 95% intervals, "
            f"{profile_low} <= N <= {profile_high}"
        ),
        y=1.01,
    )
    fig.tight_layout()
    save_figure_both_formats(
        fig, f"figure_murmuration_root_sign_contrast_{window_tag}"
    )
    plt.show()
    plt.close(fig)

del profile_X1, profile_H2, profile_H3

# Notebook code cell 13
null_results = classification_results[
    classification_results["model_kind"] == "permuted_label_control"
].copy()
conductor_results = classification_results[
    classification_results["model_kind"] == "conductor_control"
].copy()
shuffle_results = classification_results[
    classification_results["model_kind"] == "feature_shuffle_control"
].copy()
parity_results = classification_results[
    classification_results["model_kind"] == "parity_from_rank_control"
].copy()

check_rows = []
for task_name in sorted(main_results["task"].unique()):
    chance = 1 / len(task_splits[task_name]["classes"])
    task_null = null_results[null_results["task"] == task_name]
    task_main = main_results[main_results["task"] == task_name]
    task_shuffle = shuffle_results[shuffle_results["task"] == task_name]
    best = task_main.loc[task_main["balanced_accuracy"].idxmax()]
    check_rows.append({
        "task": task_name,
        "chance_balanced_accuracy": chance,
        "best_main_representation": best["representation"],
        "best_main_balanced_accuracy": float(best["balanced_accuracy"]),
        "X1_balanced_accuracy": float(
            task_main.loc[task_main["representation"] == "X1", "balanced_accuracy"].iloc[0]
        ),
        "maximum_matched_shuffled_control_balanced_accuracy": (
            float(task_shuffle["balanced_accuracy"].max())
            if len(task_shuffle) else np.nan
        ),
        "maximum_permuted_label_balanced_accuracy": (
            float(task_null["balanced_accuracy"].max())
            if len(task_null) else np.nan
        ),
    })

automatic_summary = pd.DataFrame(check_rows)
automatic_summary.to_csv(OUTPUT_DIR / "automatic_experiment_summary.csv", index=False)
display(automatic_summary.round(4))

if len(parity_results):
    direct_root = main_results[main_results["task"] == "root_number"][[
        "representation", "balanced_accuracy", "MCC"
    ]].rename(columns={
        "balanced_accuracy": "direct_root_balanced_accuracy",
        "MCC": "direct_root_MCC",
    })
    parity_table = parity_results[[
        "representation", "balanced_accuracy", "MCC"
    ]].rename(columns={
        "balanced_accuracy": "rank_then_parity_balanced_accuracy",
        "MCC": "rank_then_parity_MCC",
    }).merge(direct_root, on="representation", how="left")
    parity_table.to_csv(
        OUTPUT_DIR / "root_number_direct_vs_rank_parity.csv", index=False
    )
    print("Root number: direct binary model versus rank-then-parity control")
    display(parity_table.round(4))

if len(null_results):
    null_with_chance = null_results.copy()
    null_with_chance["chance"] = null_with_chance["task"].map({
        task_name: 1 / len(task_splits[task_name]["classes"])
        for task_name in task_splits
    })
    suspicious = null_with_chance[
        null_with_chance["balanced_accuracy"] > null_with_chance["chance"] + 0.08
    ]
    if len(suspicious):
        warnings.warn(
            "A permuted-label control is unexpectedly above chance; inspect leakage and rerun with a new seed."
        )

representation_dimensions = {
    "X1": len(feature_primes),
    "X1_H2": len(feature_primes) + len(power_primes[2]),
    "X1_H3": len(feature_primes) + len(power_primes[3]),
    "X1_H2_H3": len(feature_primes) + len(power_primes[2]) + len(power_primes[3]),
}
manifest = {
    "experiment": "Hecke augmentation, quantity response, and murmuration",
    "experiment_version": EXPERIMENT_VERSION,
    "input_file": str(DATA_PATH),
    "run_mode": RUN_MODE,
    "seed": SEED,
    "bad_prime_policy": BAD_PRIME_POLICY,
    "rows_in_input": int(len(data)),
    "rows_in_model_population": int(len(model_data)),
    "dataset_max_prime_q": dataset_max_prime_q,
    "X1_feature_count": len(feature_primes),
    "H2_feature_count": len(power_primes[2]),
    "H3_feature_count": len(power_primes[3]),
    "representation_dimensions": representation_dimensions,
    "curves_per_class_requested": CONFIG["curves_per_class"],
    "bootstrap_repetitions": CONFIG["bootstrap_repetitions"],
    "regularization_alpha_grid": CONFIG["alpha_grid"],
    "parity_mismatches": parity_mismatches,
    "primary_metric": "balanced_accuracy",
    "primary_task": "root_number",
    "primary_comparison": "X1_H2_H3 minus X1 on matched test curves",
    "key_secondary_task": "rank_0_vs_1",
    "minimum_practical_delta_balanced_accuracy": MIN_PRACTICAL_DELTA_BA,
    "murmuration_windows": MURMURATION_WINDOWS,
    "murmuration_x_axis": "effective_index / conductor_window_midpoint",
    "murmuration_y_axis": "conditional mean of normalized a_n / sqrt(n)",
    "quantity_experiment_enabled": RUN_QUANTITY_EXPERIMENT,
    "quantity_tasks": QUANTITY_TASKS,
    "quantity_alpha_policy": "fixed_X1_validation_alpha",
    "quantity_random_subset_repetitions": CONFIG[
        "quantity_random_subset_repetitions"
    ],
    "quantity_prefix_shuffle_repetitions": CONFIG[
        "quantity_prefix_shuffle_repetitions"
    ],
    "repeated_split_stability_enabled": RUN_REPEATED_SPLIT_STABILITY,
    "stability_tasks": STABILITY_TASKS,
    "stability_total_splits": CONFIG["stability_total_splits"],
    "confidence_interval_warning": (
        "fixed-test paired bootstrap intervals are pointwise and do not "
        "include split, subset, or optimizer variation"
    ),
}
(OUTPUT_DIR / "experiment_manifest.json").write_text(
    json.dumps(manifest, indent=2), encoding="utf-8"
)

print("All results were saved in", OUTPUT_DIR)
print("Suggested reading order:")
reading_order = ["primary_augmentation_summary.csv"]
if RUN_REPEATED_SPLIT_STABILITY:
    reading_order.append("repeated_split_summary.csv")
if RUN_QUANTITY_EXPERIMENT:
    reading_order.extend([
        "dose_response_natural_prefix_paired_ci.csv",
        "dose_response_random_subset_summary.csv",
        "dose_response_real_minus_shuffle_summary.csv",
        "block_shapley_balanced_accuracy.csv",
    ])
reading_order.extend([
    "murmuration_block_profiles.csv",
    "murmuration_root_sign_contrasts.csv",
])
for index, filename in enumerate(reading_order, start=1):
    print(f"{index}. {filename}")

# Notebook code cell 14
archive_base = BASE_RUNTIME_DIR / f"hecke_quantity_murmuration_k1_3_{RUN_MODE}_{BAD_PRIME_POLICY}"
archive_path = Path(shutil.make_archive(
    str(archive_base), "zip", root_dir=OUTPUT_DIR
))
print("Created", archive_path)
print(f"ZIP size: {archive_path.stat().st_size / 1024**2:.2f} MB")

try:
    from google.colab import files
    files.download(str(archive_path))
except Exception:
    print("Outside Colab, retrieve the archive from the path printed above.")


==> code/paper_output_figures.py <==
"""Create the publication heat map and paired error-count figure."""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns


TASK_ORDER = [
    "rank_0_1_2",
    "rank_0_vs_1",
    "rank_0_vs_2_fixed_parity",
    "rank_1_vs_2",
    "root_number",
]
TASK_LABELS = {
    "rank_0_1_2": "Ranks 0, 1, and 2",
    "rank_0_vs_1": "Rank 0 against rank 1",
    "rank_0_vs_2_fixed_parity": "Rank 0 against rank 2",
    "rank_1_vs_2": "Rank 1 against rank 2",
    "root_number": "Root number",
}
PANEL_ORDER = ["X1", "X1_H2", "X1_H3", "X1_H2_H3"]
PANEL_LABELS = {
    "X1": r"$X_1$",
    "X1_H2": r"$X_1+H_2$",
    "X1_H3": r"$X_1+H_3$",
    "X1_H2_H3": r"$X_1+H_2+H_3$",
}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("results", type=Path)
    parser.add_argument("output", type=Path)
    return parser.parse_args()


def load_main_results(path: Path) -> pd.DataFrame:
    frame = pd.read_csv(path)
    frame = frame[frame["model_kind"].eq("main")].copy()
    required = set(TASK_ORDER) | set(PANEL_ORDER)
    observed = set(frame["task"]) | set(frame["representation"])
    missing = sorted(required - observed)
    if missing:
        raise ValueError(f"Main-result table is missing: {missing}")
    return frame


def plot_accuracy(frame: pd.DataFrame, output: Path) -> None:
    table = frame.pivot(
        index="task", columns="representation", values="balanced_accuracy"
    ).loc[TASK_ORDER, PANEL_ORDER]
    table.index = [TASK_LABELS[value] for value in table.index]
    table.columns = [PANEL_LABELS[value] for value in table.columns]

    fig, axis = plt.subplots(figsize=(10.8, 6.2))
    sns.heatmap(
        table,
        annot=True,
        fmt=".3f",
        cmap="viridis",
        vmin=0.70,
        vmax=1.00,
        linewidths=0.7,
        cbar_kws={"label": "Balanced accuracy"},
        ax=axis,
    )
    axis.set_title("Balanced accuracy for baseline and Hecke augmentation")
    axis.set_xlabel("Feature panel")
    axis.set_ylabel("Prediction task")
    fig.tight_layout()
    fig.savefig(output / "figure_augmented_balanced_accuracy_heatmap_paper.png", dpi=300)
    plt.close(fig)


def plot_error_counts(frame: pd.DataFrame, output: Path) -> None:
    selected = frame[frame["representation"].isin(["X1", "X1_H2_H3"])].copy()
    selected["errors"] = np.rint(
        selected["test_size"].to_numpy(dtype=float)
        * (1.0 - selected["accuracy"].to_numpy(dtype=float))
    ).astype(int)
    table = selected.pivot(
        index="task", columns="representation", values="errors"
    ).loc[TASK_ORDER, ["X1", "X1_H2_H3"]]

    y = np.arange(len(table))
    height = 0.36
    fig, axis = plt.subplots(figsize=(10.4, 5.6))
    axis.barh(y - height / 2, table["X1"], height, label=r"$X_1$")
    axis.barh(
        y + height / 2,
        table["X1_H2_H3"],
        height,
        label=r"$X_1+H_2+H_3$",
    )
    axis.set_yticks(y, [TASK_LABELS[value] for value in table.index])
    axis.invert_yaxis()
    axis.set_xlabel("Number of test errors")
    axis.set_title("Test error counts on the common fixed split")
    axis.legend()
    axis.grid(axis="x", alpha=0.25)
    fig.tight_layout()
    fig.savefig(output / "figure_error_count_comparison_paper.pdf")
    plt.close(fig)


def main() -> None:
    args = parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    frame = load_main_results(args.results)
    plot_accuracy(frame, args.output)
    plot_error_counts(frame, args.output)


if __name__ == "__main__":
    main()


==> code/plot_symmetric_power_murmuration_k1_12.py <==
#!/usr/bin/env python3
"""Compute rank-conditioned k=1,...,12 murmuration profiles.

The computation follows the formal fixed-symmetric-power notebook:

* use the full deduplicated data set by default;
* restrict the descriptive profile to 7500 <= conductor <= 10000;
* use ranks 0, 1, and 2 from that common population;
* use the first 200 primes;
* compute H_0=1, H_1=a_p/sqrt(p), H_k=x H_{k-1}-H_{k-2};
* mark p | N as missing before taking each rank-conditioned mean.

The optional ``--population classifier`` mode reproduces the population used
by the formal fixed-symmetric-power notebook.  The rank-conditioned figure and
the balanced root-sign-contrast figure each use one symmetric vertical scale
for all twelve panels.  A companion figure reports the RMS amplitude of the
displayed rank-conditioned means.
"""

from __future__ import annotations

import argparse
import math
import re
import warnings
from pathlib import Path

import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import pyarrow.parquet as pq


K_VALUES = tuple(range(1, 13))
RANKS = (0, 1, 2)
RANK_COLORS = {0: "#0072B2", 1: "#D55E00", 2: "#009E73"}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, required=True, help="Input Parquet data.")
    parser.add_argument(
        "--figure-dir", type=Path, required=True, help="Directory for PDF and PNG figures."
    )
    parser.add_argument(
        "--table-dir", type=Path, required=True, help="Directory for profile and summary CSV files."
    )
    parser.add_argument("--conductor-low", type=int, default=7_500)
    parser.add_argument("--conductor-high", type=int, default=10_000)
    parser.add_argument("--profile-primes", type=int, default=200)
    parser.add_argument(
        "--population",
        choices=("full", "classifier"),
        default="full",
        help="Use the full deduplicated data or reproduce the notebook's classifier population.",
    )
    return parser.parse_args()


def first_n_primes(n: int) -> list[int]:
    if n < 1:
        return []
    limit = 20 if n < 6 else int(n * (math.log(n) + math.log(math.log(n))) + 20)
    while True:
        sieve = np.ones(limit + 1, dtype=bool)
        sieve[:2] = False
        for value in range(2, int(limit**0.5) + 1):
            if sieve[value]:
                sieve[value * value : limit + 1 : value] = False
        primes = np.flatnonzero(sieve).tolist()
        if len(primes) >= n:
            return primes[:n]
        limit *= 2


def load_profile_population(
    data_path: Path, profile_prime_count: int, population_mode: str
) -> tuple[pd.DataFrame, list[int]]:
    schema_names = pq.ParquetFile(data_path).schema.names
    coefficient_map: dict[int, str] = {}
    for column in schema_names:
        match = re.fullmatch(r"a_(\d+)", str(column))
        if match:
            coefficient_map[int(match.group(1))] = column

    profile_primes = first_n_primes(profile_prime_count)
    missing_primes = [prime for prime in profile_primes if prime not in coefficient_map]
    if missing_primes:
        raise ValueError(f"The initial prime prefix is incomplete; first missing primes: {missing_primes[:10]}")

    rename_candidates = {
        "N": "conductor",
        "level": "conductor",
        "rank": "analytic_rank",
        "rootno": "root_number",
        "sign": "root_number",
    }
    resolved: dict[str, str] = {}
    for canonical in ("conductor", "analytic_rank", "root_number"):
        if canonical in schema_names:
            resolved[canonical] = canonical
            continue
        matches = [old for old, new in rename_candidates.items() if new == canonical and old in schema_names]
        if not matches:
            raise ValueError(f"Missing required column: {canonical}")
        resolved[canonical] = matches[0]

    columns = [resolved[name] for name in ("conductor", "analytic_rank", "root_number")]
    columns.extend(coefficient_map[prime] for prime in profile_primes)
    for optional in ("in_classifier_sample", "isogeny_class"):
        if optional in schema_names:
            columns.append(optional)

    data = pd.read_parquet(data_path, columns=columns)
    rename_map = {source: canonical for canonical, source in resolved.items() if source != canonical}
    if rename_map:
        data = data.rename(columns=rename_map)

    data["conductor"] = pd.to_numeric(data["conductor"], errors="raise").astype(np.int64)
    data["analytic_rank"] = pd.to_numeric(data["analytic_rank"], errors="raise").astype(int)
    data["root_number"] = pd.to_numeric(data["root_number"], errors="raise").astype(int)

    profile_columns = [coefficient_map[prime] for prime in profile_primes]
    if data[profile_columns].isna().any().any():
        raise ValueError("At least one required a_p column contains a missing value.")

    if "isogeny_class" in data.columns and data["isogeny_class"].duplicated().any():
        duplicate_count = int(data["isogeny_class"].duplicated().sum())
        warnings.warn(f"Dropping {duplicate_count} repeated isogeny classes.")
        data = data.drop_duplicates("isogeny_class").reset_index(drop=True)

    if population_mode == "classifier":
        if "in_classifier_sample" in data.columns and data["in_classifier_sample"].astype(bool).any():
            population = data[data["in_classifier_sample"].astype(bool)].copy()
        else:
            population = data[
                data["conductor"].between(1, 100_000, inclusive="both")
                & data["analytic_rank"].isin(RANKS)
            ].copy()
    else:
        population = data[
            data["analytic_rank"].isin(RANKS)
        ].copy()

    return population.reset_index(drop=True), profile_primes


def iterate_symmetric_power_matrices(
    x1: np.ndarray, conductors: np.ndarray, primes: list[int]
):
    """Yield normalized H_k matrices with bad-prime entries marked missing."""
    h_k_minus_2 = np.ones_like(x1, dtype=np.float32)
    h_k_minus_1 = x1.copy()

    for k in K_VALUES:
        if k == 1:
            unramified = h_k_minus_1
        else:
            h_k = x1 * h_k_minus_1 - h_k_minus_2
            h_k_minus_2, h_k_minus_1 = h_k_minus_1, h_k
            unramified = h_k_minus_1

        output = unramified.copy()
        for column_index, prime in enumerate(primes):
            bad_rows = conductors % prime == 0
            if np.any(bad_rows):
                output[bad_rows, column_index] = np.nan
        yield k, output


def compute_profiles(
    population: pd.DataFrame,
    primes: list[int],
    conductor_low: int,
    conductor_high: int,
) -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    coefficient_columns = [f"a_{prime}" for prime in primes]
    raw_ap = population[coefficient_columns].to_numpy(dtype=np.float32, copy=True)
    sqrt_primes = np.sqrt(np.asarray(primes, dtype=np.float32))
    x1 = raw_ap / sqrt_primes[None, :]
    conductors = population["conductor"].to_numpy(dtype=np.int64)
    ranks = population["analytic_rank"].to_numpy(dtype=int)
    root_numbers = population["root_number"].to_numpy(dtype=int)
    window = population["conductor"].between(
        conductor_low, conductor_high, inclusive="both"
    ).to_numpy()

    rows: list[dict[str, float | int]] = []
    summary_rows: list[dict[str, float | int]] = []
    contrast_rows: list[dict[str, float | int]] = []
    contrast_summary_rows: list[dict[str, float | int]] = []

    for k, x_k in iterate_symmetric_power_matrices(x1, conductors, primes):
        collected_means: list[np.ndarray] = []
        for rank in RANKS:
            rank_rows = window & (ranks == rank)
            if not np.any(rank_rows):
                continue
            with warnings.catch_warnings():
                warnings.simplefilter("ignore", category=RuntimeWarning)
                mean_profile = np.nanmean(x_k[rank_rows], axis=0)
            collected_means.append(mean_profile)
            number_of_curves = int(np.count_nonzero(rank_rows))
            for prime_index, (prime, value) in enumerate(zip(primes, mean_profile), start=1):
                rows.append(
                    {
                        "k": k,
                        "rank": rank,
                        "conductor_low": conductor_low,
                        "conductor_high": conductor_high,
                        "number_of_curves": number_of_curves,
                        "prime_index": prime_index,
                        "prime": prime,
                        "mean_normalized_symmetric_power_coefficient": float(value),
                    }
                )

        pooled = np.concatenate(collected_means)
        summary_rows.append(
            {
                "k": k,
                "profile_rms": float(np.sqrt(np.nanmean(pooled**2))),
                "median_absolute_profile": float(np.nanmedian(np.abs(pooled))),
                "q90_absolute_profile": float(np.nanquantile(np.abs(pooled), 0.90)),
                "maximum_absolute_profile": float(np.nanmax(np.abs(pooled))),
            }
        )

        root_profiles: dict[int, np.ndarray] = {}
        root_available_counts: dict[int, np.ndarray] = {}
        root_curve_counts: dict[int, int] = {}
        for root_sign in (-1, 1):
            root_rows = window & (root_numbers == root_sign)
            root_curve_counts[root_sign] = int(np.count_nonzero(root_rows))
            if root_curve_counts[root_sign] == 0:
                raise ValueError(f"No curves with root number {root_sign} in the profile window.")
            root_values = x_k[root_rows]
            with warnings.catch_warnings():
                warnings.simplefilter("ignore", category=RuntimeWarning)
                root_profiles[root_sign] = np.nanmean(root_values, axis=0)
            root_available_counts[root_sign] = np.count_nonzero(
                np.isfinite(root_values), axis=0
            )

        balanced_contrast = 0.5 * (root_profiles[1] - root_profiles[-1])
        for prime_index, prime in enumerate(primes, start=1):
            location = prime_index - 1
            contrast_rows.append(
                {
                    "k": k,
                    "conductor_low": conductor_low,
                    "conductor_high": conductor_high,
                    "number_of_root_plus_curves": root_curve_counts[1],
                    "number_of_root_minus_curves": root_curve_counts[-1],
                    "root_plus_available": int(root_available_counts[1][location]),
                    "root_minus_available": int(root_available_counts[-1][location]),
                    "prime_index": prime_index,
                    "prime": prime,
                    "balanced_root_sign_contrast": float(balanced_contrast[location]),
                }
            )
        contrast_summary_rows.append(
            {
                "k": k,
                "contrast_rms": float(np.sqrt(np.nanmean(balanced_contrast**2))),
                "median_absolute_contrast": float(np.nanmedian(np.abs(balanced_contrast))),
                "q90_absolute_contrast": float(
                    np.nanquantile(np.abs(balanced_contrast), 0.90)
                ),
                "maximum_absolute_contrast": float(np.nanmax(np.abs(balanced_contrast))),
            }
        )

    summary = pd.DataFrame(summary_rows)
    k1_rms = float(summary.loc[summary["k"] == 1, "profile_rms"].iloc[0])
    summary["profile_rms_relative_to_k1"] = summary["profile_rms"] / k1_rms
    contrast_summary = pd.DataFrame(contrast_summary_rows)
    k1_contrast_rms = float(
        contrast_summary.loc[contrast_summary["k"] == 1, "contrast_rms"].iloc[0]
    )
    contrast_summary["contrast_rms_relative_to_k1"] = (
        contrast_summary["contrast_rms"] / k1_contrast_rms
    )
    return (
        pd.DataFrame(rows),
        summary,
        pd.DataFrame(contrast_rows),
        contrast_summary,
    )


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 8.5,
            "axes.titlesize": 10,
            "axes.labelsize": 9,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "legend.fontsize": 8.5,
            "axes.linewidth": 0.7,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
        }
    )


def common_limits(values: np.ndarray) -> tuple[float, float]:
    finite = values[np.isfinite(values)]
    maximum = max(abs(float(finite.min())), abs(float(finite.max())))
    limit = math.ceil((maximum + 0.03) * 10) / 10
    return -limit, limit


def plot_profiles(
    profiles: pd.DataFrame,
    summary: pd.DataFrame,
    figure_dir: Path,
    conductor_low: int,
    conductor_high: int,
    profile_prime_count: int,
) -> None:
    value_column = "mean_normalized_symmetric_power_coefficient"
    y_limits = common_limits(profiles[value_column].to_numpy(dtype=float))
    rms_by_k = summary.set_index("k")["profile_rms"]

    fig, axes = plt.subplots(4, 3, figsize=(7.2, 9.4), sharex=True, sharey=True)
    legend_handles = []
    for axis, k in zip(axes.flat, K_VALUES):
        group_k = profiles[profiles["k"] == k]
        for rank in RANKS:
            group = group_k[group_k["rank"] == rank].sort_values("prime_index")
            line, = axis.plot(
                group["prime_index"],
                group[value_column],
                color=RANK_COLORS[rank],
                linewidth=1.05,
                alpha=0.94,
                label=f"rank {rank}",
            )
            if k == 1:
                legend_handles.append(line)
        axis.axhline(0.0, color="#5F6368", linewidth=0.55, alpha=0.7, zorder=0)
        axis.set_title(rf"$k={k}$", fontsize=10.5)
        axis.set_xlim(1, profile_prime_count)
        axis.set_ylim(*y_limits)
        axis.tick_params(labelsize=8.5)
        axis.text(
            0.97,
            0.06,
            f"RMS {rms_by_k.loc[k]:.3f}",
            transform=axis.transAxes,
            ha="right",
            va="bottom",
            fontsize=8.5,
            color="#404040",
        )
        axis.grid(True, color="#D8D8D8", linewidth=0.45, alpha=0.75)
        axis.set_axisbelow(True)

    for axis in axes[-1, :]:
        axis.set_xlabel("Base-prime index", fontsize=9.5)
    for axis in axes[:, 0]:
        axis.set_ylabel(r"Mean of $H_k(x_p)$", fontsize=9.5)

    fig.legend(
        legend_handles,
        [handle.get_label() for handle in legend_handles],
        loc="upper center",
        bbox_to_anchor=(0.5, 0.967),
        ncol=3,
        frameon=False,
        fontsize=9,
    )
    fig.suptitle("Rank-conditioned symmetric-power profiles", y=0.995, fontsize=12.5)
    fig.tight_layout(rect=(0.02, 0.025, 0.995, 0.94), h_pad=1.05, w_pad=0.75)

    stem = figure_dir / "figure_symmetric_power_murmuration_k1_12_common_scale"
    fig.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(fig)


def plot_root_sign_contrasts(
    contrasts: pd.DataFrame,
    summary: pd.DataFrame,
    figure_dir: Path,
    profile_prime_count: int,
) -> None:
    value_column = "balanced_root_sign_contrast"
    y_limits = common_limits(contrasts[value_column].to_numpy(dtype=float))
    rms_by_k = summary.set_index("k")["contrast_rms"]

    fig, axes = plt.subplots(4, 3, figsize=(7.2, 9.4), sharex=True, sharey=True)
    for axis, k in zip(axes.flat, K_VALUES):
        group = contrasts[contrasts["k"] == k].sort_values("prime_index")
        axis.plot(
            group["prime_index"],
            group[value_column],
            color="#6A3D9A",
            linewidth=1.2,
            alpha=0.96,
        )
        axis.axhline(0.0, color="#5F6368", linewidth=0.55, alpha=0.7, zorder=0)
        axis.set_title(rf"$k={k}$", fontsize=10.5)
        axis.set_xlim(1, profile_prime_count)
        axis.set_ylim(*y_limits)
        axis.tick_params(labelsize=8.5)
        axis.text(
            0.97,
            0.06,
            f"RMS {rms_by_k.loc[k]:.3f}",
            transform=axis.transAxes,
            ha="right",
            va="bottom",
            fontsize=8.5,
            color="#404040",
        )
        axis.grid(True, color="#D8D8D8", linewidth=0.45, alpha=0.75)
        axis.set_axisbelow(True)

    for axis in axes[-1, :]:
        axis.set_xlabel("Base-prime index", fontsize=9.5)
    for axis in axes[:, 0]:
        axis.set_ylabel(r"Balanced contrast $D_k(p)$", fontsize=9.5)

    fig.suptitle("Balanced root-sign contrasts", y=0.995, fontsize=12.5)
    fig.tight_layout(rect=(0.02, 0.025, 0.995, 0.965), h_pad=1.05, w_pad=0.75)

    stem = figure_dir / "figure_symmetric_power_root_sign_contrast_k1_12_common_scale"
    fig.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(fig)


def plot_compactness(summary: pd.DataFrame, figure_dir: Path) -> None:
    fig, axis = plt.subplots(figsize=(7.4, 3.4))
    axis.plot(
        summary["k"],
        summary["profile_rms"],
        color="#0072B2",
        marker="o",
        markersize=4.2,
        linewidth=1.45,
    )
    reference = float(summary.loc[summary["k"] == 1, "profile_rms"].iloc[0])
    axis.axhline(reference, color="#5F6368", linestyle="--", linewidth=0.8)
    axis.text(12.1, reference, r"$k=1$ RMS", va="center", ha="left", fontsize=8)
    axis.set_xticks(K_VALUES)
    axis.set_xlim(0.7, 12.8)
    axis.set_ylim(bottom=0)
    axis.set_xlabel(r"Symmetric-power degree $k$")
    axis.set_ylabel("RMS of conditional-mean profiles")
    axis.set_title("Concentration of the displayed murmuration profiles")
    axis.grid(axis="y", color="#D8D8D8", linewidth=0.5, alpha=0.8)
    axis.set_axisbelow(True)
    fig.tight_layout()

    stem = figure_dir / "figure_symmetric_power_profile_rms_k1_12"
    fig.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    args = parse_args()
    if args.conductor_low > args.conductor_high:
        raise ValueError("conductor-low must not exceed conductor-high")
    if args.profile_primes < 1:
        raise ValueError("profile-primes must be positive")

    args.figure_dir.mkdir(parents=True, exist_ok=True)
    args.table_dir.mkdir(parents=True, exist_ok=True)
    configure_matplotlib()

    population, primes = load_profile_population(
        args.data, args.profile_primes, args.population
    )
    profiles, summary, root_contrasts, root_contrast_summary = compute_profiles(
        population,
        primes,
        args.conductor_low,
        args.conductor_high,
    )

    profiles.to_csv(args.table_dir / "symmetric_power_murmuration_profiles_k1_12.csv", index=False)
    summary.to_csv(args.table_dir / "symmetric_power_murmuration_compactness_k1_12.csv", index=False)
    root_contrasts.to_csv(
        args.table_dir / "symmetric_power_root_sign_contrast_profiles_k1_12.csv",
        index=False,
    )
    root_contrast_summary.to_csv(
        args.table_dir / "symmetric_power_root_sign_contrast_compactness_k1_12.csv",
        index=False,
    )
    plot_profiles(
        profiles,
        summary,
        args.figure_dir,
        args.conductor_low,
        args.conductor_high,
        args.profile_primes,
    )
    plot_root_sign_contrasts(
        root_contrasts,
        root_contrast_summary,
        args.figure_dir,
        args.profile_primes,
    )
    plot_compactness(summary, args.figure_dir)

    counts = (
        profiles[profiles["k"] == 1]
        .drop_duplicates("rank")
        .sort_values("rank")[["rank", "number_of_curves"]]
    )
    print("Profile sample counts:")
    for _, row in counts.iterrows():
        print(f"  rank {int(row['rank'])}: {int(row['number_of_curves'])}")
    print("\nProfile RMS by k:")
    print(summary[["k", "profile_rms"]].to_string(index=False))
    print("\nBalanced root-sign contrast RMS by k:")
    print(root_contrast_summary[["k", "contrast_rms"]].to_string(index=False))


if __name__ == "__main__":
    main()


==> code/run_all_experiments.py <==
"""Run every computational experiment reported in the manuscript."""

from __future__ import annotations

import argparse
import os
import subprocess
import sys
from pathlib import Path


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("data", type=Path, help="Frozen experiment snapshot.")
    parser.add_argument("output", type=Path, help="Directory for all results.")
    return parser.parse_args()


def run(command: list[str], cwd: Path, environment: dict[str, str]) -> None:
    print("Running:", " ".join(command), flush=True)
    subprocess.run(command, cwd=cwd, env=environment, check=True)


def main() -> None:
    args = parse_args()
    data = args.data.resolve()
    output = args.output.resolve()
    code = Path(__file__).resolve().parent
    output.mkdir(parents=True, exist_ok=True)
    environment = os.environ.copy()
    environment["MURMURATION_DATA"] = str(data)
    python = sys.executable

    run([python, str(code / "main_experiments.py")], output, environment)
    main_results = output / "hecke_quantity_murmuration_formal_missing"
    run(
        [python, str(code / "paper_output_figures.py"),
         str(main_results / "classification_results.csv"), str(main_results)],
        output,
        environment,
    )
    run([python, str(code / "single_block_experiments.py")], output, environment)

    matched = output / "matched_controls"
    run(
        [python, str(code / "augmentation_controls.py"), str(data), str(matched),
         "--random-splits", "5", "--blocked"],
        output,
        environment,
    )
    run(
        [python, str(code / "plot_new_controls.py"),
         str(matched / "all_results_with_deltas.csv"),
         str(matched / "figure_additional_controls")],
        output,
        environment,
    )
    run(
        [python, str(code / "missingness_controls.py"), str(data),
         str(output / "missingness_controls"), "--splits", "5"],
        output,
        environment,
    )
    run(
        [python, str(code / "solver_robustness.py"), str(data),
         str(output / "solver_robustness"), "--splits", "5"],
        output,
        environment,
    )
    run(
        [python, str(code / "profile_alignment_verification.py"), str(data),
         str(output / "profile_alignment.csv"), "--low", "7500", "--high", "10000"],
        output,
        environment,
    )
    powers = output / "symmetric_power_profiles"
    run(
        [python, str(code / "plot_symmetric_power_murmuration_k1_12.py"),
         "--data", str(data), "--figure-dir", str(powers),
         "--table-dir", str(powers), "--population", "full"],
        output,
        environment,
    )


if __name__ == "__main__":
    main()


==> code/single_block_experiments.py <==
"""Single symmetric-power block experiments

Exported from the executable notebook.
"""

try:
    from IPython.display import display
except ImportError:
    display = print

# Notebook code cell 1
RUN_MODE = "formal"                  # change to "formal" only after quick succeeds
BAD_PRIME_POLICY = "missing"       # "missing" (recommended) or "local_factor"
K_VALUES = list(range(1, 13))
RUN_NEGATIVE_CONTROL = True
SEED = 20250810

MODE_CONFIG = {
    "quick": {
        "number_of_primes": 100,
        "curves_per_class": 3_000,
        "max_iter": 180,
        "bootstrap_repetitions": 300,
    },
    "formal": {
        "number_of_primes": 1_000,
        "curves_per_class": 20_000,
        "max_iter": 500,
        "bootstrap_repetitions": 1_000,
    },
}

if RUN_MODE not in MODE_CONFIG:
    raise ValueError("RUN_MODE must be 'quick' or 'formal'.")
if BAD_PRIME_POLICY not in {"missing", "local_factor"}:
    raise ValueError("BAD_PRIME_POLICY must be 'missing' or 'local_factor'.")

CONFIG = MODE_CONFIG[RUN_MODE]

from pathlib import Path
import os
import json
import math
import re
import shutil
import time
import warnings

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

from sklearn.impute import SimpleImputer
from sklearn.linear_model import SGDClassifier
from sklearn.metrics import (
    accuracy_score,
    balanced_accuracy_score,
    confusion_matrix,
    f1_score,
    matthews_corrcoef,
    precision_score,
    roc_auc_score,
)
from sklearn.model_selection import train_test_split
from sklearn.pipeline import Pipeline
from sklearn.preprocessing import StandardScaler

try:
    from tqdm.auto import tqdm
except Exception:
    def tqdm(values, **kwargs):
        return values

np.random.seed(SEED)
sns.set_theme(style="whitegrid")

OUTPUT_DIR = (Path("/content") if Path("/content").exists() else Path.cwd()) / "symmetric_power_k1_12_results"
OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

print("RUN_MODE =", RUN_MODE)
print("BAD_PRIME_POLICY =", BAD_PRIME_POLICY)
print("Output folder =", OUTPUT_DIR)

# Notebook code cell 2
PREFERRED_FILENAME = "ecdata_murmuration_combined_1000primes.parquet"

def find_input_file(filename):
    roots = [Path("/content"), Path("/mnt/data"), Path("/kaggle/input")]
    exact = []
    fallback = []
    for root in roots:
        if not root.exists():
            continue
        exact.extend(root.rglob(filename))
        fallback.extend(root.rglob("*1000primes*.parquet"))
    exact = sorted(set(exact), key=lambda p: (len(str(p)), str(p)))
    fallback = sorted(set(fallback), key=lambda p: (len(str(p)), str(p)))
    if exact:
        return exact[0]
    if fallback:
        print("Exact filename was not found. Using", fallback[0])
        return fallback[0]
    return None

DATA_PATH = (Path(os.environ["MURMURATION_DATA"]) if os.environ.get("MURMURATION_DATA") else find_input_file(PREFERRED_FILENAME))

if DATA_PATH is None:
    try:
        from google.colab import files
    except Exception as exc:
        raise FileNotFoundError(
            f"Could not find {PREFERRED_FILENAME}. Put it in /content/datasets."
        ) from exc
    print("Select exactly one Parquet file now.")
    uploaded = files.upload()
    parquet_names = [name for name in uploaded if name.lower().endswith(".parquet")]
    if len(parquet_names) != 1:
        raise ValueError("Please upload exactly one Parquet file.")
    DATA_PATH = Path(parquet_names[0])

print("Loading", DATA_PATH)
data = pd.read_parquet(DATA_PATH)
print(f"Loaded {len(data):,} rows and {len(data.columns):,} columns.")
display(data.head())

# Notebook code cell 3
rename_candidates = {
    "N": "conductor",
    "level": "conductor",
    "rank": "analytic_rank",
    "rootno": "root_number",
    "sign": "root_number",
}
for old, new in rename_candidates.items():
    if new not in data.columns and old in data.columns:
        data = data.rename(columns={old: new})

required = ["conductor", "analytic_rank", "root_number"]
missing_required = [column for column in required if column not in data.columns]
if missing_required:
    raise ValueError(f"Missing required columns: {missing_required}")

data["conductor"] = pd.to_numeric(data["conductor"], errors="raise").astype(np.int64)
data["analytic_rank"] = pd.to_numeric(data["analytic_rank"], errors="raise").astype(int)
data["root_number"] = pd.to_numeric(data["root_number"], errors="raise").astype(int)

coefficient_map = {}
for column in data.columns:
    match = re.fullmatch(r"a_(\d+)", str(column))
    if match:
        coefficient_map[int(match.group(1))] = column

def first_n_primes(n):
    if n < 1:
        return []
    limit = 20 if n < 6 else int(n * (np.log(n) + np.log(np.log(n))) + 20)
    while True:
        sieve = np.ones(limit + 1, dtype=bool)
        sieve[:2] = False
        for value in range(2, int(limit**0.5) + 1):
            if sieve[value]:
                sieve[value * value:limit + 1:value] = False
        primes = np.flatnonzero(sieve).tolist()
        if len(primes) >= n:
            return primes[:n]
        limit *= 2

requested_primes = first_n_primes(CONFIG["number_of_primes"])
missing_primes = [p for p in requested_primes if p not in coefficient_map]
if missing_primes:
    raise ValueError(
        "The data do not contain the required initial prime prefix. "
        f"First missing primes: {missing_primes[:10]}"
    )

feature_primes = requested_primes
feature_columns = [coefficient_map[p] for p in feature_primes]

if not data["root_number"].isin([-1, 1]).all():
    bad = sorted(data.loc[~data["root_number"].isin([-1, 1]), "root_number"].unique())
    raise ValueError(f"root_number must be -1 or +1. Found {bad}")

if data[feature_columns].isna().any().any():
    raise ValueError("At least one required a_p column contains a missing value.")

if "isogeny_class" in data.columns:
    duplicate_count = int(data["isogeny_class"].duplicated().sum())
    if duplicate_count:
        warnings.warn(
            f"Dropping {duplicate_count} repeated isogeny classes to prevent train-test leakage."
        )
        data = data.drop_duplicates("isogeny_class").reset_index(drop=True)

parity_expected = np.where(data["analytic_rank"] % 2 == 0, 1, -1)
parity_mismatches = int(np.count_nonzero(data["root_number"].to_numpy() != parity_expected))

print("Number of usable primes =", len(feature_primes))
print("Largest usable prime =", feature_primes[-1])
print("Rank counts:")
display(data["analytic_rank"].value_counts().sort_index().rename("curves").to_frame())
print("Root-number counts:")
display(data["root_number"].value_counts().sort_index().rename("curves").to_frame())
print("Rank-parity/root-number mismatches =", parity_mismatches)

validation_summary = {
    "input_file": str(DATA_PATH),
    "run_mode": RUN_MODE,
    "bad_prime_policy": BAD_PRIME_POLICY,
    "rows": int(len(data)),
    "number_of_primes": int(len(feature_primes)),
    "largest_prime": int(feature_primes[-1]),
    "parity_mismatches": parity_mismatches,
}
(OUTPUT_DIR / "validation_summary.json").write_text(
    json.dumps(validation_summary, indent=2), encoding="utf-8"
)

# Notebook code cell 4
def iterate_symmetric_power_matrices(x1, conductors, primes, k_values, bad_prime_policy):
    """Yield (k, X_k), where X_k[:,j] is normalized a_{p_j^k}."""
    wanted = set(k_values)
    maximum_k = max(wanted)
    h_k_minus_2 = np.ones_like(x1, dtype=np.float32)
    h_k_minus_1 = x1.copy()

    for k in range(1, maximum_k + 1):
        if k == 1:
            unramified = h_k_minus_1
        else:
            h_k = x1 * h_k_minus_1 - h_k_minus_2
            h_k_minus_2, h_k_minus_1 = h_k_minus_1, h_k
            unramified = h_k_minus_1

        if k not in wanted:
            continue

        output = unramified.copy()
        for column_index, prime in enumerate(primes):
            bad_rows = (conductors % prime == 0)
            if not np.any(bad_rows):
                continue
            if bad_prime_policy == "missing":
                output[bad_rows, column_index] = np.nan
            else:
                output[bad_rows, column_index] = x1[bad_rows, column_index] ** k
        yield k, output


def direct_unnormalized_hecke(a_p, p, k):
    if k == 0:
        return 1
    if k == 1:
        return int(a_p)
    previous_two = 1
    previous_one = int(a_p)
    for _ in range(2, k + 1):
        current = int(a_p) * previous_one - int(p) * previous_two
        previous_two, previous_one = previous_one, current
    return previous_one


# A small arithmetic identity check. This does not train a model.
check_rows = []
example_row = data.iloc[0]
for p in feature_primes[:5]:
    a_p = int(example_row[f"a_{p}"])
    if int(example_row["conductor"]) % p == 0:
        continue
    x_p = a_p / math.sqrt(p)
    h0, h1 = 1.0, x_p
    for k in range(1, 5):
        if k >= 2:
            h0, h1 = h1, x_p * h1 - h0
        exact_scaled = direct_unnormalized_hecke(a_p, p, k) / (p ** (k / 2))
        check_rows.append({
            "p": p,
            "k": k,
            "recurrence_value": h1,
            "integer_recurrence_divided_by_p^(k/2)": exact_scaled,
            "absolute_difference": abs(h1 - exact_scaled),
        })

hecke_check = pd.DataFrame(check_rows)
hecke_check.to_csv(OUTPUT_DIR / "hecke_recurrence_check.csv", index=False)
display(hecke_check.head(12))
if len(hecke_check) and hecke_check["absolute_difference"].max() > 1e-10:
    raise RuntimeError("The normalized and unnormalized Hecke recurrences disagree.")

# Notebook code cell 5
if "in_classifier_sample" in data.columns and data["in_classifier_sample"].astype(bool).any():
    model_data = data[data["in_classifier_sample"].astype(bool)].copy()
    print("Using the rows marked in_classifier_sample.")
else:
    model_data = data[
        data["conductor"].between(1, 100_000, inclusive="both")
        & data["analytic_rank"].isin([0, 1, 2])
    ].copy()
    print("No classifier flag was found. Using ranks 0, 1, 2 with conductor at most 100000.")

model_data = model_data.reset_index(drop=True)
model_data["_master_row"] = np.arange(len(model_data), dtype=np.int64)

TASK_SPECS = [
    {"task": "rank_0_vs_1", "label": "analytic_rank", "classes": [0, 1]},
    {"task": "rank_0_vs_2_fixed_parity", "label": "analytic_rank", "classes": [0, 2]},
    {"task": "rank_1_vs_2", "label": "analytic_rank", "classes": [1, 2]},
    {"task": "rank_0_1_2", "label": "analytic_rank", "classes": [0, 1, 2]},
    {"task": "root_number", "label": "root_number", "classes": [-1, 1]},
]

def make_fixed_task_split(frame, spec, requested_per_class):
    rng = np.random.default_rng(SEED + sum(ord(c) for c in spec["task"]))
    chosen = []
    original_counts = {}
    for class_value in spec["classes"]:
        pool = frame.index[frame[spec["label"]] == class_value].to_numpy()
        original_counts[class_value] = len(pool)
        if len(pool) == 0:
            raise ValueError(f"Empty class in {spec['task']}: {class_value}")
        chosen.append(rng.choice(pool, size=min(requested_per_class, len(pool)), replace=False))
    n_each = min(len(part) for part in chosen)
    chosen = np.concatenate([part[:n_each] for part in chosen])
    labels = frame.loc[chosen, spec["label"]].to_numpy()
    train_rows, test_rows = train_test_split(
        chosen,
        test_size=0.20,
        random_state=SEED,
        stratify=labels,
    )
    return {
        **spec,
        "n_per_class": int(n_each),
        "original_counts": original_counts,
        "train_rows": np.asarray(train_rows, dtype=np.int64),
        "test_rows": np.asarray(test_rows, dtype=np.int64),
    }

task_splits = {
    spec["task"]: make_fixed_task_split(
        model_data, spec, CONFIG["curves_per_class"]
    )
    for spec in TASK_SPECS
}

split_rows = []
for task in task_splits.values():
    split_rows.append({
        "task": task["task"],
        "label": task["label"],
        "classes": str(task["classes"]),
        "n_per_class": task["n_per_class"],
        "train_size": len(task["train_rows"]),
        "test_size": len(task["test_rows"]),
        "original_counts": str(task["original_counts"]),
    })

split_summary = pd.DataFrame(split_rows)
split_summary.to_csv(OUTPUT_DIR / "fixed_split_summary.csv", index=False)
display(split_summary)

# Notebook code cell 6
if "in_basic_control" in data.columns and data["in_basic_control"].astype(bool).any():
    control_data = data[data["in_basic_control"].astype(bool)].copy()
else:
    control_data = data.copy()

control_specs = [
    (7_500, 10_000, [0, 1], "basic_murmuration_rank_0_vs_1"),
    (5_000, 10_000, [0, 2], "basic_murmuration_rank_0_vs_2"),
]

number_to_plot = len(feature_primes)
plot_primes = feature_primes[:number_to_plot]
plot_columns = [f"a_{p}" for p in plot_primes]

fig, axes = plt.subplots(1, 2, figsize=(14, 4.6), sharex=True)
colors = {0: "#2878B5", 1: "#D62728", 2: "#2CA02C"}
basic_profile_rows = []

for axis, (low, high, ranks, name) in zip(axes, control_specs):
    window = control_data[control_data["conductor"].between(low, high, inclusive="both")]
    for rank in ranks:
        group = window[window["analytic_rank"] == rank]
        if len(group) == 0:
            continue
        mean_values = group[plot_columns].mean(axis=0).to_numpy(dtype=float)
        axis.plot(np.arange(1, number_to_plot + 1), mean_values,
                  linewidth=1.2, color=colors[rank], label=f"rank {rank}, n={len(group)}")
        for index, (p, value) in enumerate(zip(plot_primes, mean_values), start=1):
            basic_profile_rows.append({
                "experiment": name,
                "conductor_low": low,
                "conductor_high": high,
                "rank": rank,
                "prime_index": index,
                "prime": p,
                "mean_a_p": value,
                "number_of_curves": len(group),
            })
    axis.set_title(f"{name.replace('_', ' ')}\n{low} <= N <= {high}")
    axis.set_xlabel("prime index")
    axis.set_ylabel("mean raw a_p")
    axis.legend(fontsize=8)

plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_basic_k1_murmuration_controls.png", dpi=180, bbox_inches="tight")
plt.show()

pd.DataFrame(basic_profile_rows).to_csv(
    OUTPUT_DIR / "basic_k1_murmuration_profiles.csv", index=False
)

# Notebook code cell 7
def make_logistic_pipeline(max_iter):
    return Pipeline([
        ("imputer", SimpleImputer(strategy="mean")),
        ("scaler", StandardScaler()),
        ("model", SGDClassifier(
            loss="log_loss",
            penalty="l2",
            alpha=1e-4,
            max_iter=max_iter,
            tol=1e-3,
            early_stopping=True,
            validation_fraction=0.10,
            n_iter_no_change=8,
            average=True,
            random_state=SEED,
        )),
    ])


def score_fitted_model(model, X_test, y_test, classes):
    prediction = model.predict(X_test)
    probability = model.predict_proba(X_test)
    fitted_classes = model.named_steps["model"].classes_

    if len(classes) == 2:
        positive_class = classes[1]
        positive_column = int(np.flatnonzero(fitted_classes == positive_class)[0])
        auc = roc_auc_score((y_test == positive_class).astype(int), probability[:, positive_column])
    else:
        auc = roc_auc_score(
            y_test,
            probability,
            labels=fitted_classes,
            multi_class="ovr",
            average="macro",
        )

    metrics = {
        "accuracy": accuracy_score(y_test, prediction),
        "balanced_accuracy": balanced_accuracy_score(y_test, prediction),
        "macro_precision": precision_score(y_test, prediction, average="macro", zero_division=0),
        "macro_f1": f1_score(y_test, prediction, average="macro", zero_division=0),
        "MCC": matthews_corrcoef(y_test, prediction),
        "macro_AUC_OVR": auc,
    }
    return prediction, probability, metrics


result_rows = []
prediction_rows = []
weight_rows = []

for task in task_splits.values():
    train_rows = task["train_rows"]
    test_rows = task["test_rows"]
    label = task["label"]
    y_train = model_data.loc[train_rows, label].to_numpy()
    y_test = model_data.loc[test_rows, label].to_numpy()
    X_train = np.log10(model_data.loc[train_rows, "conductor"].to_numpy(dtype=float)).reshape(-1, 1)
    X_test = np.log10(model_data.loc[test_rows, "conductor"].to_numpy(dtype=float)).reshape(-1, 1)

    model = make_logistic_pipeline(CONFIG["max_iter"])
    start = time.time()
    model.fit(X_train, y_train)
    elapsed = time.time() - start
    prediction, probability, metrics = score_fitted_model(
        model, X_test, y_test, task["classes"]
    )
    result_rows.append({
        "representation": "conductor_only",
        "k": 0,
        "task": task["task"],
        "classes": str(task["classes"]),
        "number_of_features": 1,
        "n_per_class": task["n_per_class"],
        "train_size": len(train_rows),
        "test_size": len(test_rows),
        "seconds": elapsed,
        **metrics,
    })

pd.DataFrame(result_rows).to_csv(OUTPUT_DIR / "classification_results_checkpoint.csv", index=False)
display(pd.DataFrame(result_rows).round(4))

# Notebook code cell 8
raw_ap = model_data[feature_columns].to_numpy(dtype=np.float32, copy=True)
sqrt_primes = np.sqrt(np.asarray(feature_primes, dtype=np.float32))
x1 = raw_ap / sqrt_primes[None, :]
conductors = model_data["conductor"].to_numpy(dtype=np.int64)
del raw_ap

profile_low, profile_high = 7_500, 10_000
profile_prime_count = min(200, len(feature_primes))
profile_rows = []

for k, X_k in iterate_symmetric_power_matrices(
    x1, conductors, feature_primes, K_VALUES, BAD_PRIME_POLICY
):
    print(f"\n===== k={k}: Symmetric power {k} =====")

    # A Hasse/Chebyshev sanity check on good-prime entries.
    finite_values = X_k[np.isfinite(X_k)]
    maximum_absolute_value = float(np.max(np.abs(finite_values))) if finite_values.size else np.nan
    print(f"largest finite |normalized coefficient| = {maximum_absolute_value:.5f}; theoretical good-prime bound = {k+1}")

    # Store rank-conditioned normalized murmuration profiles.
    profile_window = model_data["conductor"].between(profile_low, profile_high, inclusive="both").to_numpy()
    for rank in [0, 1, 2]:
        rows = profile_window & (model_data["analytic_rank"].to_numpy() == rank)
        if not np.any(rows):
            continue
        with warnings.catch_warnings():
            warnings.simplefilter("ignore", category=RuntimeWarning)
            mean_profile = np.nanmean(X_k[rows, :profile_prime_count], axis=0)
        for prime_index, (prime, value) in enumerate(
            zip(feature_primes[:profile_prime_count], mean_profile), start=1
        ):
            profile_rows.append({
                "k": k,
                "rank": rank,
                "conductor_low": profile_low,
                "conductor_high": profile_high,
                "number_of_curves": int(np.count_nonzero(rows)),
                "prime_index": prime_index,
                "prime": prime,
                "mean_normalized_symmetric_power_coefficient": value,
            })

    for task in task_splits.values():
        train_rows = task["train_rows"]
        test_rows = task["test_rows"]
        label = task["label"]
        y_train = model_data.loc[train_rows, label].to_numpy()
        y_test = model_data.loc[test_rows, label].to_numpy()

        model = make_logistic_pipeline(CONFIG["max_iter"])
        start = time.time()
        model.fit(X_k[train_rows], y_train)
        elapsed = time.time() - start
        prediction, probability, metrics = score_fitted_model(
            model, X_k[test_rows], y_test, task["classes"]
        )

        result = {
            "representation": "fixed_symmetric_power",
            "k": k,
            "task": task["task"],
            "classes": str(task["classes"]),
            "number_of_features": X_k.shape[1],
            "n_per_class": task["n_per_class"],
            "train_size": len(train_rows),
            "test_size": len(test_rows),
            "seconds": elapsed,
            "largest_finite_abs_feature": maximum_absolute_value,
            "bad_prime_policy": BAD_PRIME_POLICY,
            **metrics,
        }
        result_rows.append(result)

        for row_id, truth, predicted in zip(test_rows, y_test, prediction):
            prediction_rows.append({
                "representation": "fixed_symmetric_power",
                "task": task["task"],
                "k": k,
                "master_row": int(row_id),
                "true_label": int(truth),
                "predicted_label": int(predicted),
                "correct": int(truth == predicted),
            })

        fitted = model.named_steps["model"]
        coefficients = np.atleast_2d(fitted.coef_)
        for class_row, class_value in enumerate(fitted.classes_ if len(fitted.classes_) > 2 else [fitted.classes_[1]]):
            coefficient_vector = coefficients[class_row]
            top_indices = np.argsort(np.abs(coefficient_vector))[-30:][::-1]
            for order, feature_index in enumerate(top_indices, start=1):
                weight_rows.append({
                    "task": task["task"],
                    "k": k,
                    "class": int(class_value),
                    "importance_order": order,
                    "prime": int(feature_primes[feature_index]),
                    "standardized_logistic_weight": float(coefficient_vector[feature_index]),
                })

        print(
            f"{task['task']}: balanced_accuracy={metrics['balanced_accuracy']:.4f}, "
            f"MCC={metrics['MCC']:.4f}, time={elapsed:.1f}s"
        )

        # Checkpoint after every completed real-label model.
        pd.DataFrame(result_rows).to_csv(
            OUTPUT_DIR / "classification_results_checkpoint.csv", index=False
        )
        pd.DataFrame(weight_rows).to_csv(
            OUTPUT_DIR / "top_logistic_weights_checkpoint.csv", index=False
        )

        if RUN_NEGATIVE_CONTROL and k in {1, 12}:
            rng = np.random.default_rng(SEED + 10_000 * k + len(result_rows))
            permuted_y_train = rng.permutation(y_train)
            null_model = make_logistic_pipeline(CONFIG["max_iter"])
            null_start = time.time()
            null_model.fit(X_k[train_rows], permuted_y_train)
            null_elapsed = time.time() - null_start
            _, _, null_metrics = score_fitted_model(
                null_model, X_k[test_rows], y_test, task["classes"]
            )
            result_rows.append({
                "representation": "permuted_training_labels",
                "k": k,
                "task": task["task"],
                "classes": str(task["classes"]),
                "number_of_features": X_k.shape[1],
                "n_per_class": task["n_per_class"],
                "train_size": len(train_rows),
                "test_size": len(test_rows),
                "seconds": null_elapsed,
                "bad_prime_policy": BAD_PRIME_POLICY,
                **null_metrics,
            })
            print(
                f"  permuted-label control: balanced_accuracy={null_metrics['balanced_accuracy']:.4f}"
            )

    pd.DataFrame(profile_rows).to_csv(
        OUTPUT_DIR / "symmetric_power_murmuration_profiles_checkpoint.csv", index=False
    )
    pd.DataFrame(prediction_rows).to_parquet(
        OUTPUT_DIR / "test_predictions_checkpoint.parquet", index=False, compression="zstd"
    )
    del X_k

classification_results = pd.DataFrame(result_rows)
classification_results.to_csv(OUTPUT_DIR / "classification_results.csv", index=False)
predictions = pd.DataFrame(prediction_rows)
predictions.to_parquet(OUTPUT_DIR / "test_predictions.parquet", index=False, compression="zstd")
top_weights = pd.DataFrame(weight_rows)
top_weights.to_csv(OUTPUT_DIR / "top_logistic_weights.csv", index=False)

print("\nAll fixed-k models finished.")
display(
    classification_results[
        classification_results["representation"] == "fixed_symmetric_power"
    ].round(4)
)

# Notebook code cell 9
main_results = classification_results[
    classification_results["representation"] == "fixed_symmetric_power"
].copy()

pivot = main_results.pivot(index="task", columns="k", values="balanced_accuracy")
pivot.to_csv(OUTPUT_DIR / "balanced_accuracy_by_task_and_k.csv")

plt.figure(figsize=(13, 5.8))
sns.heatmap(pivot, annot=True, fmt=".3f", cmap="viridis", vmin=0.45, vmax=1.0)
plt.title("Balanced accuracy for each fixed symmetric power")
plt.xlabel("symmetric-power degree k")
plt.ylabel("classification task")
plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_balanced_accuracy_heatmap.png", dpi=180, bbox_inches="tight")
plt.show()

plt.figure(figsize=(12, 6))
for task_name, group in main_results.groupby("task"):
    group = group.sort_values("k")
    plt.plot(group["k"], group["balanced_accuracy"], marker="o", linewidth=1.8, label=task_name)
plt.xticks(K_VALUES)
plt.xlabel("symmetric-power degree k")
plt.ylabel("test balanced accuracy")
plt.title("Prediction performance across fixed symmetric powers")
plt.legend(fontsize=8, ncol=2)
plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_balanced_accuracy_vs_k.png", dpi=180, bbox_inches="tight")
plt.show()

plt.figure(figsize=(12, 6))
for task_name, group in main_results.groupby("task"):
    group = group.sort_values("k")
    plt.plot(group["k"], group["MCC"], marker="o", linewidth=1.8, label=task_name)
plt.axhline(0, color="black", linewidth=0.8)
plt.xticks(K_VALUES)
plt.xlabel("symmetric-power degree k")
plt.ylabel("Matthews correlation coefficient")
plt.title("MCC across fixed symmetric powers")
plt.legend(fontsize=8, ncol=2)
plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_MCC_vs_k.png", dpi=180, bbox_inches="tight")
plt.show()

main_results["k_parity"] = np.where(main_results["k"] % 2 == 0, "even k", "odd k")
odd_even_summary = (
    main_results.groupby(["task", "k_parity"])
    .agg(
        mean_balanced_accuracy=("balanced_accuracy", "mean"),
        standard_deviation=("balanced_accuracy", "std"),
        mean_MCC=("MCC", "mean"),
        number_of_k=("k", "count"),
    )
    .reset_index()
)
odd_even_summary.to_csv(OUTPUT_DIR / "odd_even_k_summary.csv", index=False)
display(odd_even_summary.round(4))

conductor_baseline = classification_results[
    classification_results["representation"] == "conductor_only"
][["task", "balanced_accuracy"]].rename(
    columns={"balanced_accuracy": "conductor_only_balanced_accuracy"}
)
k1_comparison = main_results.merge(conductor_baseline, on="task", how="left")
k1_comparison["gain_over_conductor_only"] = (
    k1_comparison["balanced_accuracy"] - k1_comparison["conductor_only_balanced_accuracy"]
)
k1_comparison.to_csv(OUTPUT_DIR / "gain_over_conductor_only.csv", index=False)

# Notebook code cell 10
def paired_stratified_bootstrap(correct_k, correct_1, labels, repetitions, seed):
    rng = np.random.default_rng(seed)
    classes = np.unique(labels)
    observed_class_differences = []
    for class_value in classes:
        locations = np.flatnonzero(labels == class_value)
        observed_class_differences.append(
            np.mean(correct_k[locations]) - np.mean(correct_1[locations])
        )
    observed = float(np.mean(observed_class_differences))

    bootstrap_values = np.empty(repetitions, dtype=float)
    for repetition in range(repetitions):
        class_differences = []
        for class_value in classes:
            locations = np.flatnonzero(labels == class_value)
            sampled = rng.choice(locations, size=len(locations), replace=True)
            class_differences.append(
                np.mean(correct_k[sampled]) - np.mean(correct_1[sampled])
            )
        bootstrap_values[repetition] = np.mean(class_differences)
    low, high = np.quantile(bootstrap_values, [0.025, 0.975])
    return observed, float(low), float(high)


comparison_rows = []
for task_name in sorted(predictions["task"].unique()):
    base = predictions[(predictions["task"] == task_name) & (predictions["k"] == 1)][
        ["master_row", "true_label", "correct"]
    ].rename(columns={"correct": "correct_k1"})
    for k in K_VALUES:
        current = predictions[(predictions["task"] == task_name) & (predictions["k"] == k)][
            ["master_row", "correct"]
        ].rename(columns={"correct": "correct_k"})
        paired = base.merge(current, on="master_row", how="inner", validate="one_to_one")
        observed, low, high = paired_stratified_bootstrap(
            paired["correct_k"].to_numpy(dtype=float),
            paired["correct_k1"].to_numpy(dtype=float),
            paired["true_label"].to_numpy(),
            CONFIG["bootstrap_repetitions"],
            SEED + 100 * k + len(comparison_rows),
        )
        comparison_rows.append({
            "task": task_name,
            "k": k,
            "delta_balanced_accuracy_vs_k1": observed,
            "confidence_95_low": low,
            "confidence_95_high": high,
            "test_rows": len(paired),
        })

paired_comparison = pd.DataFrame(comparison_rows)
paired_comparison.to_csv(
    OUTPUT_DIR / "paired_balanced_accuracy_change_vs_k1.csv", index=False
)
display(paired_comparison.round(4))

tasks = sorted(paired_comparison["task"].unique())
fig, axes = plt.subplots(len(tasks), 1, figsize=(11, 3.1 * len(tasks)), sharex=True)
if len(tasks) == 1:
    axes = [axes]
for axis, task_name in zip(axes, tasks):
    group = paired_comparison[paired_comparison["task"] == task_name].sort_values("k")
    y = group["delta_balanced_accuracy_vs_k1"].to_numpy()
    lower = y - group["confidence_95_low"].to_numpy()
    upper = group["confidence_95_high"].to_numpy() - y
    axis.errorbar(group["k"], y, yerr=np.vstack([lower, upper]), marker="o", capsize=3)
    axis.axhline(0, color="black", linewidth=0.8)
    axis.set_ylabel("change vs k=1")
    axis.set_title(task_name)
axis.set_xticks(K_VALUES)
axis.set_xlabel("symmetric-power degree k")
plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_paired_change_vs_k1.png", dpi=180, bbox_inches="tight")
plt.show()

# Notebook code cell 11
profiles = pd.DataFrame(profile_rows)
profiles.to_csv(OUTPUT_DIR / "symmetric_power_murmuration_profiles.csv", index=False)

fig, axes = plt.subplots(3, 4, figsize=(18, 12), sharex=True)
for axis, k in zip(axes.flat, K_VALUES):
    group_k = profiles[profiles["k"] == k]
    for rank in [0, 1, 2]:
        group = group_k[group_k["rank"] == rank].sort_values("prime_index")
        if len(group) == 0:
            continue
        axis.plot(
            group["prime_index"],
            group["mean_normalized_symmetric_power_coefficient"],
            linewidth=1.0,
            color=colors[rank],
            label=f"rank {rank}",
        )
    axis.set_title(f"Symmetric power k={k}")
    axis.set_xlabel("prime index")
    axis.set_ylabel("conditional mean")
    if k == 1:
        axis.legend(fontsize=8)

plt.suptitle(
    f"Rank-conditioned normalized symmetric-power murmuration, {profile_low} <= N <= {profile_high}",
    y=1.01,
)
plt.tight_layout()
plt.savefig(OUTPUT_DIR / "figure_symmetric_power_murmuration_k1_12.png", dpi=180, bbox_inches="tight")
plt.show()

# Notebook code cell 12
null_results = classification_results[
    classification_results["representation"] == "permuted_training_labels"
].copy()

check_rows = []
for task_name in sorted(main_results["task"].unique()):
    task_main = main_results[main_results["task"] == task_name]
    task_null = null_results[null_results["task"] == task_name]
    task_conductor = conductor_baseline[conductor_baseline["task"] == task_name]
    best_row = task_main.loc[task_main["balanced_accuracy"].idxmax()]
    check_rows.append({
        "task": task_name,
        "best_k": int(best_row["k"]),
        "best_balanced_accuracy": float(best_row["balanced_accuracy"]),
        "k1_balanced_accuracy": float(task_main.loc[task_main["k"] == 1, "balanced_accuracy"].iloc[0]),
        "conductor_only_balanced_accuracy": float(task_conductor["conductor_only_balanced_accuracy"].iloc[0]),
        "maximum_permuted_label_balanced_accuracy": (
            float(task_null["balanced_accuracy"].max()) if len(task_null) else np.nan
        ),
    })

automatic_summary = pd.DataFrame(check_rows)
automatic_summary.to_csv(OUTPUT_DIR / "automatic_experiment_summary.csv", index=False)
display(automatic_summary.round(4))

if len(null_results) and null_results["balanced_accuracy"].max() > 0.60:
    warnings.warn(
        "A permuted-label control exceeded 0.60 balanced accuracy. Check for leakage or rerun with a different seed."
    )

print("Rank-parity/root-number mismatches in the input =", parity_mismatches)
print("Main result tables and figures are in", OUTPUT_DIR)

# Notebook code cell 13
archive_base = Path("/content") / f"symmetric_power_k1_12_{RUN_MODE}_{BAD_PRIME_POLICY}"
archive_path = Path(shutil.make_archive(str(archive_base), "zip", root_dir=OUTPUT_DIR))
print("Created", archive_path)
print(f"ZIP size: {archive_path.stat().st_size / 1024**2:.2f} MB")

try:
    from google.colab import files
    files.download(str(archive_path))
except Exception:
    print("Automatic download is available in Colab. Outside Colab, use the path printed above.")

